Nucleon decays into three leptons plus a kaon

We systematically investigate baryon-number-violating (BNV) nucleon decays into three leptons and a kaon within the framework of low-energy effective field theory (LEFT). We identify all kinematically allowed four-body decay modes involving a $K^+$ or $K^0$ meson and derive their decay widths induced by local dimension-9 operators in terms of the LEFT Wilson coefficients. These results are obtained by classifying the relevant operators, which contain three lepton and three quark fields, including one strange quark, according to their transformation properties under the chiral symmetry group, matching them onto chiral perturbation theory. By reanalyzing existing experimental data, we establish stringent bounds on the partial lifetimes of these four-body decay modes and derive corresponding constraints on the dimension-9 Wilson coefficients. Our results provide a convenient EFT framework for connecting the underlying BNV interactions to experimental searches for these exotic nucleon decays.

==> anc/complete_decay_width_expression/n2_lmx_lmx_lpy_Kp.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    814133,      17890]
NotebookOptionsPosition[    799286,      17714]
NotebookOutlinePosition[    799770,      17733]
CellTagsIndexPosition[    799727,      17730]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<n->e- e- e+ K+\>\"", ",", 
   RowBox[{"n2lmlmlpK0id", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.993974610736965*^9, {3.994237884797402*^9, 3.9942378859777994`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"1951cc97-3bdb-40b1-b809-aab0c6c2fc5a"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"n", "\[Rule]", 
             RowBox[{
               SuperscriptBox["e", "-"], " ", 
               SuperscriptBox["e", "-"], " ", 
               SuperscriptBox["e", "+"], " ", 
               SuperscriptBox["K", "+"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866528046074`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"3342aa72-f468-463e-b98e-\
f0f32fab76f8"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"5.45190\"", ShowStringCharacters -> False], 
          5.451930619876449, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
               "\"VLVRSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"5.39610\"", ShowStringCharacters -> False], 
          5.396058726759314, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
               "\"VRVLSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.39610\"", ShowStringCharacters -> False], 
          3.396127755050254, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
               "\"VLVRSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.35940\"", ShowStringCharacters -> False], 
          3.359358083728019, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
               "\"VRVLSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866528107033`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"aec1cc1e-5148-4f7b-bfe1-\
f300a482f919"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.72360\"", ShowStringCharacters -> False], 
          2.723569915932471, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
               "\"SLSRSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.67230\"", ShowStringCharacters -> False], 
          2.672267195203955, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
               "\"SLSLSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.66580\"", ShowStringCharacters -> False], 
          2.665778482615714, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
               "\"SRSLSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.65520\"", ShowStringCharacters -> False], 
          2.655239012642308, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
               "\"SRSRSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986652840478*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"884edcb7-f7da-4e15-b0fa-\
d372d87b76c5"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.72290\"", ShowStringCharacters -> False], 
          1.7228524537250496`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
               "\"SLSRSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.66070\"", ShowStringCharacters -> False], 
          1.6607140512568144`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
               "\"SRSLSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.64880\"", ShowStringCharacters -> False], 
          1.648796425047105, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
               "\"SLSLSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.62840\"", ShowStringCharacters -> False], 
          1.6283549209594514`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
               "\"SRSRSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866528659797`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"0cbfc21c-6878-4ea0-8faa-\
cb08811ed33b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.32448\"", ShowStringCharacters -> False], 
          0.32447726556325146`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
               "\"VRSRVL2\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.31244\"", ShowStringCharacters -> False], 
          0.31244122891318427`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
               "\"VLSLVR2\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.07496\"", ShowStringCharacters -> False], 
          0.07495872405686647, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
               "\"VRSRVL1\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.07192\"", ShowStringCharacters -> False], 
          0.07191991646724033, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
               "\"VLSLVR1\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.00198665289203*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"2d69a7e6-1546-4edc-9706-\
ed1e8267e4ae"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"8.50320\"", ShowStringCharacters -> False], 
          8.503192043188017, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"8.41620\"", ShowStringCharacters -> False], 
          8.416238129251134, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"4.27410\"", ShowStringCharacters -> False], 
          4.274131318437769, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"4.15970\"", ShowStringCharacters -> False], 
          4.159684078457064, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866529180365`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"629a0341-d640-4b8a-ab3b-\
716f1286f820"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"4.15250\"", ShowStringCharacters -> False], 
          4.1525042975425395`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"4.11600\"", ShowStringCharacters -> False], 
          4.116008478611435, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.31161\"", ShowStringCharacters -> False], 
          0.311610931442527, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.29951\"", ShowStringCharacters -> False], 
          0.29951064666091265`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866529555736`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"b7fa00aa-83a0-46f6-beca-\
d3b0eb555fe0"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02509\"", ShowStringCharacters -> False], 
          0.02508662340090585, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02479\"", ShowStringCharacters -> False], 
          0.02478711890873805, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02477\"", ShowStringCharacters -> False], 
          0.024770308709574355`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02471\"", ShowStringCharacters -> False], 
          0.02471135754541031, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866529923887`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"eb837675-71f6-4bb0-b1b7-\
d53262b301fc"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02471\"", ShowStringCharacters -> False], 
          0.0247080717482365, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02466\"", ShowStringCharacters -> False], 
          0.024659453861291255`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02461\"", ShowStringCharacters -> False], 
          0.024608823708280665`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02189\"", ShowStringCharacters -> False], 
          0.02189460669918739, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986653018874*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"8e98579b-a982-4a6a-81aa-\
11f26a119eaa"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02183\"", ShowStringCharacters -> False], 
          0.021825849513687132`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02156\"", ShowStringCharacters -> False], 
          0.02156227827308761, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02153\"", ShowStringCharacters -> False], 
          0.021527139379632593`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02149\"", ShowStringCharacters -> False], 
          0.021492808110447525`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986653066698*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"f9096424-08f0-4b89-b79f-\
7e1d1167b1b2"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02144\"", ShowStringCharacters -> False], 
          0.021439713091586245`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02144\"", ShowStringCharacters -> False], 
          0.02143576223699945, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02142\"", ShowStringCharacters -> False], 
          0.02142254892615142, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02141\"", ShowStringCharacters -> False], 
          0.021414235436918925`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866531032963`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"f26e8548-9e13-4331-872a-\
a6e134fc67db"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02141\"", ShowStringCharacters -> False], 
          0.02141386354181971, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02140\"", ShowStringCharacters -> False], 
          0.02139867516051578, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02139\"", ShowStringCharacters -> False], 
          0.02139395630924055, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02133\"", ShowStringCharacters -> False], 
          0.021327658409832174`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866531407967`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"9fed8894-65fa-49f0-8294-\
a0defd186db8"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02131\"", ShowStringCharacters -> False], 
          0.021305357659392444`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01850\"", ShowStringCharacters -> False], 
          0.0184950246200964, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01811\"", ShowStringCharacters -> False], 
          0.01810553276623165, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01809\"", ShowStringCharacters -> False], 
          0.01809332151624852, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986653182452*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"ea9d313a-7787-4267-bc1e-\
eaf71eb9b565"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01802\"", ShowStringCharacters -> False], 
          0.018017142415280796`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01801\"", ShowStringCharacters -> False], 
          0.01801381525319901, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01797\"", ShowStringCharacters -> False], 
          0.01796943150325515, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01789\"", ShowStringCharacters -> False], 
          0.017889071733419817`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866532220545`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"032dc88e-44f8-44a0-9440-\
7ccee426e53c"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01161\"", ShowStringCharacters -> False], 
          0.0116059974570225, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01159\"", ShowStringCharacters -> False], 
          0.011589813274105234`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01149\"", ShowStringCharacters -> False], 
          0.011492915162655179`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01144\"", ShowStringCharacters -> False], 
          0.01143882043324344, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866532604704`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"afe4304f-c118-4480-8436-\
92c66eb25bf1"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01143\"", ShowStringCharacters -> False], 
          0.011425497168149895`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01141\"", ShowStringCharacters -> False], 
          0.011406570480260905`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00878\"", ShowStringCharacters -> False], 
          0.00877768412817378, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00878\"", ShowStringCharacters -> False], 
          0.008777519986819863, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866533031197`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"d5b142a6-4240-49a4-a44b-\
27a0a9466a06"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00869\"", ShowStringCharacters -> False], 
          0.008689758291384643, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00864\"", ShowStringCharacters -> False], 
          0.00863513912850425, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00861\"", ShowStringCharacters -> False], 
          0.008605620059532306, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00856\"", ShowStringCharacters -> False], 
          0.008562762857513406, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866533410916`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"678fe6df-f085-4774-918b-\
40e28f72b0dd"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00577\"", ShowStringCharacters -> False], 
          0.005772924705343063, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00540\"", ShowStringCharacters -> False], 
          0.005401375267607414, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00539\"", ShowStringCharacters -> False], 
          0.0053941507257162435`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00536\"", ShowStringCharacters -> False], 
          0.005358798653655417, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986653379801*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"45230cde-ca51-453f-bda5-\
86f2e5216ae0"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00536\"", ShowStringCharacters -> False], 
          0.005357486381700691, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00533\"", ShowStringCharacters -> False], 
          0.005326323146179871, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00532\"", ShowStringCharacters -> False], 
          0.005324426036468456, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00531\"", ShowStringCharacters -> False], 
          0.005314766270363725, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866534190493`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"6e407042-0482-4110-bdf4-\
33c0546aad93"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00509\"", ShowStringCharacters -> False], 
          0.005088698570576906, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00410\"", ShowStringCharacters -> False], 
          0.004100965424416841, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00410\"", ShowStringCharacters -> False], 
          0.004099915882763041, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00407\"", ShowStringCharacters -> False], 
          0.004070203292401251, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866534574056`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"29bb1aed-6110-47d8-bcf9-\
af80d18bdf2b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00404\"", ShowStringCharacters -> False], 
          0.00403780200314426, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00402\"", ShowStringCharacters -> False], 
          0.0040249548824673785`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00400\"", ShowStringCharacters -> False], 
          0.004002052998000091, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00296\"", ShowStringCharacters -> False], 
          0.002963425353121507, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986653492601*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"de399844-e134-4ef7-ad13-\
3d3af5ee74e0"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00263\"", ShowStringCharacters -> False], 
          0.0026345202602757844`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00254\"", ShowStringCharacters -> False], 
          0.0025429640635174877`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00214\"", ShowStringCharacters -> False], 
          0.002137953708175306, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00137\"", ShowStringCharacters -> False], 
          0.0013665421007806012`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986653531982*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"f9802d26-f904-4bf3-a126-\
179f96c5fad8"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00091\"", ShowStringCharacters -> False], 
          0.0009053773537158878, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00068\"", ShowStringCharacters -> False], 
          0.0006836615996318294, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00068\"", ShowStringCharacters -> False], 
          0.0006834500665885882, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00034\"", ShowStringCharacters -> False], 
          0.00034191548710853795`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866535562706`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"cb1a70e3-4ce5-46dc-8255-\
e9cabfff02fd"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00010\"", ShowStringCharacters -> False], 
          0.00010026198176514716`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00010\"", ShowStringCharacters -> False], 
          0.00010024057639570302`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00010\"", ShowStringCharacters -> False], 
          0.00010003517682053846`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00010\"", ShowStringCharacters -> False], 
          0.00009991205775734272, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986653606263*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"e74168dd-ddc7-4c7d-b93b-\
a12971d97cf5"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00010\"", ShowStringCharacters -> False], 
          0.00009934727316156093, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00010\"", ShowStringCharacters -> False], 
          0.00009880902479853038, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00008\"", ShowStringCharacters -> False], 
          0.00007652994146350442, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00008\"", ShowStringCharacters -> False], 
          0.00007640453693384389, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866536354427`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"4a4727c6-8e92-4f6e-b952-\
11885c63716a"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00008\"", ShowStringCharacters -> False], 
          0.00007636798407514034, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00008\"", ShowStringCharacters -> False], 
          0.0000763655045946084, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00008\"", ShowStringCharacters -> False], 
          0.00007631846942740606, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00008\"", ShowStringCharacters -> False], 
          0.00007609207661598827, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986653668172*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"534b76b2-b16a-48a1-b3b5-\
e25388be7e16"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00008\"", ShowStringCharacters -> False], 
          0.00007606266933010117, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00008\"", ShowStringCharacters -> False], 
          0.00007581714422813449, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00008\"", ShowStringCharacters -> False], 
          0.00007572172731792555, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00008\"", ShowStringCharacters -> False], 
          0.00007539161406915339, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866537163043`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"e70c8b71-04bb-4844-a9db-\
e301a79d21ee"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00008\"", ShowStringCharacters -> False], 
          0.0000750998192544654, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00008\"", ShowStringCharacters -> False], 
          0.00007508747458975097, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00006\"", ShowStringCharacters -> False], 
          0.00006002826544827632, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00006\"", ShowStringCharacters -> False], 
          0.00005993908399053772, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866537482424`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"e3772a4b-0e59-4259-abea-\
917360ef3747"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00006\"", ShowStringCharacters -> False], 
          0.000059503583426999965`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00006\"", ShowStringCharacters -> False], 
          0.000059274002206059325`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00006\"", ShowStringCharacters -> False], 
          0.00005906591849746706, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00006\"", ShowStringCharacters -> False], 
          0.00005869390220164777, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986653794339*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"f61e517d-cb0e-4a45-8872-\
db1ef127d6c8"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00005\"", ShowStringCharacters -> False], 
          0.00004937167460908025, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00005\"", ShowStringCharacters -> False], 
          0.00004924400647568003, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00005\"", ShowStringCharacters -> False], 
          0.00004903643445328333, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00005\"", ShowStringCharacters -> False], 
          0.00004883149301386638, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866538261523`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"cdf9fd5f-e989-4722-8c7b-\
24a06640f64e"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00004\"", ShowStringCharacters -> False], 
          0.000043959916094727465`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00004\"", ShowStringCharacters -> False], 
          0.00004390104606008898, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00004\"", ShowStringCharacters -> False], 
          0.00004367288379485505, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00004\"", ShowStringCharacters -> False], 
          0.00004354065604710602, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986653859044*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"226c196e-c6a1-4d2d-8493-\
83f0ae084684"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.000023572913030387078`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.000023515000324704457`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.000023420156056907197`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.00002331646635240666, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986653907764*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"11cbc45d-c1a9-4a5a-aa11-\
3e18b015c95b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.000020835603269506547`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.00002080996286689245, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.000020706310501630004`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.00002063779192276066, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866539386377`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"5ee28050-03c0-4a2a-9e37-\
df4f66894615"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"3.41640\"", "\[Times]", 
             SuperscriptBox["10", "\"-7\""]}], ShowStringCharacters -> False],
           3.416369389490741*^-7, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"3.37220\"", "\[Times]", 
             SuperscriptBox["10", "\"-7\""]}], ShowStringCharacters -> False],
           3.372182527900639*^-7, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"2.97920\"", "\[Times]", 
             SuperscriptBox["10", "\"-7\""]}], ShowStringCharacters -> False],
           2.979153795358349*^-7, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"2.97420\"", "\[Times]", 
             SuperscriptBox["10", "\"-7\""]}], ShowStringCharacters -> False],
           2.974177485988097*^-7, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986653981468*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"fbbd07a4-13b3-48a7-9c5e-\
5613e98cdb40"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"2.93910\"", "\[Times]", 
             SuperscriptBox["10", "\"-7\""]}], ShowStringCharacters -> False],
           2.939102090196207*^-7, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"2.93440\"", "\[Times]", 
             SuperscriptBox["10", "\"-7\""]}], ShowStringCharacters -> False],
           2.9343942385905296`*^-7, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"2.49490\"", "\[Times]", 
             SuperscriptBox["10", "\"-7\""]}], ShowStringCharacters -> False],
           2.4948531343908365`*^-7, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"2.45670\"", "\[Times]", 
             SuperscriptBox["10", "\"-7\""]}], ShowStringCharacters -> False],
           2.456733475048031*^-7, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", 
                "\"SRSLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866540192003`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[62]:=",ExpressionUUID->"4d735f82-634a-40b3-abe7-\
89b30b58e1ac"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<n->e- e- \[Mu]+ K+\>\"", ",", 
   RowBox[{"n2lmlmlpK0id", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.994237892187042*^9, 3.9942378964597626`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"bad11a5b-5855-4fc0-a9de-de9f4120f6f2"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"n", "\[Rule]", 
             RowBox[{
               SuperscriptBox["e", "-"], " ", 
               SuperscriptBox["e", "-"], " ", 
               SuperscriptBox["\[Mu]", "+"], " ", 
               SuperscriptBox["K", "+"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986659281096*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"406f9b12-93a6-45de-a988-\
e6ead7c4d95d"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.80440\"", ShowStringCharacters -> False], 
          2.804391045034443, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
               "\"VLVRSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.78530\"", ShowStringCharacters -> False], 
          2.785261799796443, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
               "\"VRVLSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.77660\"", ShowStringCharacters -> False], 
          1.7765772346168267`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
               "\"VLVRSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.77240\"", ShowStringCharacters -> False], 
          1.7724365182116109`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
               "\"VRVLSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866592897606`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"91decc99-fe09-4806-9a6b-\
e776d149723d"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.39650\"", ShowStringCharacters -> False], 
          1.3964550564386045`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
               "\"SLSRSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.39280\"", ShowStringCharacters -> False], 
          1.3928237071530527`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
               "\"SRSLSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.38890\"", ShowStringCharacters -> False], 
          1.3889090293412316`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
               "\"SRSRSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.38310\"", ShowStringCharacters -> False], 
          1.3830954958729436`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
               "\"SLSLSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866593273125`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"0a957a2c-6f9e-4a25-88c5-\
3cf5aa554dbb"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.88824\"", ShowStringCharacters -> False], 
          0.8882373698530182, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
               "\"SRSLSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.88177\"", ShowStringCharacters -> False], 
          0.8817715947444631, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
               "\"SLSRSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.87996\"", ShowStringCharacters -> False], 
          0.8799556829568386, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
               "\"SLSLSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.87763\"", ShowStringCharacters -> False], 
          0.8776310629109374, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
               "\"SRSRSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866593533945`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"03080709-b9b4-480f-a3e0-\
6efb619313d1"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.18009\"", ShowStringCharacters -> False], 
          0.18009153727908608`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
               "\"VRSRVL2\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.18006\"", ShowStringCharacters -> False], 
          0.18005811476085234`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
               "\"VLSLVR2\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04043\"", ShowStringCharacters -> False], 
          0.04042761673036712, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
               "\"VLSLVR1\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04038\"", ShowStringCharacters -> False], 
          0.04038160114685329, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
               "\"VRSRVL1\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866593793306`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"f6f77567-f3e6-449c-8d00-\
19b74caf7c57"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"4.41780\"", ShowStringCharacters -> False], 
          4.417834993243815, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"4.39690\"", ShowStringCharacters -> False], 
          4.396861743296303, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.20050\"", ShowStringCharacters -> False], 
          2.2004840222313673`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.19530\"", ShowStringCharacters -> False], 
          2.1952944878938974`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866594031515`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"daf7ec2e-ec69-4ac3-b77c-\
0050fdd84a5b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.18650\"", ShowStringCharacters -> False], 
          2.1865029023473452`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.18220\"", ShowStringCharacters -> False], 
          2.1822160600635754`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.69480\"", ShowStringCharacters -> False], 
          1.6948138269220883`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.65820\"", ShowStringCharacters -> False], 
          1.6581946344446543`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866594402637`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"a54fe15c-b18b-4d2a-8658-\
d820efa99d4b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.64820\"", ShowStringCharacters -> False], 
          1.648170857978538, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.46980\"", ShowStringCharacters -> False], 
          1.4697869348694799`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.46930\"", ShowStringCharacters -> False], 
          1.4692580407906644`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.44050\"", ShowStringCharacters -> False], 
          1.440483836787649, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866594753876`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"8d747a75-3fd0-4e3c-af1f-\
7895de663532"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.43470\"", ShowStringCharacters -> False], 
          1.4346666979585272`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.42840\"", ShowStringCharacters -> False], 
          1.4284199825330393`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.42540\"", ShowStringCharacters -> False], 
          1.4253875906756779`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.24310\"", ShowStringCharacters -> False], 
          1.2430587285830885`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986659505734*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"caf0caca-eca0-4840-9e71-\
4b73638192a4"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.21540\"", ShowStringCharacters -> False], 
          1.2153507174275284`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.20430\"", ShowStringCharacters -> False], 
          1.2042921481808255`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.80522\"", ShowStringCharacters -> False], 
          0.8052235444636041, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.79922\"", ShowStringCharacters -> False], 
          0.7992183515960827, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866595480967`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"e15c4a19-8fb3-4753-ad6a-\
b15eaafceec2"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.62391\"", ShowStringCharacters -> False], 
          0.623910015490473, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.61430\"", ShowStringCharacters -> False], 
          0.6142950217187418, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.37231\"", ShowStringCharacters -> False], 
          0.37231346305691654`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.36937\"", ShowStringCharacters -> False], 
          0.3693719084978021, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986659585333*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"6332f782-7c93-4f3c-ba24-\
a1d5b3d84b8b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.28971\"", ShowStringCharacters -> False], 
          0.28971228868636073`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.28504\"", ShowStringCharacters -> False], 
          0.28504209074428005`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.17045\"", ShowStringCharacters -> False], 
          0.1704468620316876, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.17038\"", ShowStringCharacters -> False], 
          0.17037710916437868`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866596206665`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"540367a3-151b-4662-8e75-\
595e6bf89f42"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10679\"", ShowStringCharacters -> False], 
          0.10678822305975737`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.05246\"", ShowStringCharacters -> False], 
          0.05245908091541304, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.05237\"", ShowStringCharacters -> False], 
          0.05237164589718404, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02572\"", ShowStringCharacters -> False], 
          0.025722834019797622`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866596575537`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"da5b25c1-f4d3-4699-b65a-\
bae0c726f6be"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01475\"", ShowStringCharacters -> False], 
          0.014747356244239715`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01466\"", ShowStringCharacters -> False], 
          0.014661450399172079`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01459\"", ShowStringCharacters -> False], 
          0.014591968276590248`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01454\"", ShowStringCharacters -> False], 
          0.014536504802063826`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866596943746`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"1f84ab4e-f690-40dc-9aca-\
81adab1a7b95"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01276\"", ShowStringCharacters -> False], 
          0.012758864359443655`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01273\"", ShowStringCharacters -> False], 
          0.012725963201304476`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01270\"", ShowStringCharacters -> False], 
          0.012695221282272833`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01267\"", ShowStringCharacters -> False], 
          0.012674542782734147`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866597318907`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"2c041f2e-7ffa-4829-9f85-\
bcf5f2c18bb2"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01262\"", ShowStringCharacters -> False], 
          0.012622725092129111`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01262\"", ShowStringCharacters -> False], 
          0.012620735860237141`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01260\"", ShowStringCharacters -> False], 
          0.012600614908935475`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01259\"", ShowStringCharacters -> False], 
          0.012589716266708732`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986659765274*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"a6218072-04d0-47b7-919e-\
391a6dd9b4ec"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01070\"", ShowStringCharacters -> False], 
          0.010701711629506352`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01067\"", ShowStringCharacters -> False], 
          0.010669952927628993`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01062\"", ShowStringCharacters -> False], 
          0.010617006981502222`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01061\"", ShowStringCharacters -> False], 
          0.010614746832575296`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866598082385`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"f67a8a66-b844-41ef-86a3-\
abb5e32246ab"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00825\"", ShowStringCharacters -> False], 
          0.008249576957032432, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00824\"", ShowStringCharacters -> False], 
          0.008237428414760965, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00823\"", ShowStringCharacters -> False], 
          0.008234642925345214, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00818\"", ShowStringCharacters -> False], 
          0.008183922755632969, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866598431654`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"e3af62b4-b416-493f-8b41-\
431f71b9f3c5"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00708\"", ShowStringCharacters -> False], 
          0.007080039044847071, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00703\"", ShowStringCharacters -> False], 
          0.007028814453897081, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00701\"", ShowStringCharacters -> False], 
          0.007010864367401433, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00699\"", ShowStringCharacters -> False], 
          0.006988307621988566, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866598841686`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"182c8516-7cb3-4e5a-9a1c-\
84c5f720fbd2"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00642\"", ShowStringCharacters -> False], 
          0.006419115230680999, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00641\"", ShowStringCharacters -> False], 
          0.006406243792453186, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00641\"", ShowStringCharacters -> False], 
          0.006405804246491703, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00640\"", ShowStringCharacters -> False], 
          0.006401667433040584, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866599231434`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"a5504853-5996-4161-ae2d-\
1dcc3254e366"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00639\"", ShowStringCharacters -> False], 
          0.006393989829901494, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00637\"", ShowStringCharacters -> False], 
          0.006368846804870431, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00634\"", ShowStringCharacters -> False], 
          0.006335215835874483, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00633\"", ShowStringCharacters -> False], 
          0.006334236723930873, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.00198665995424*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"82f186c3-e329-4d9a-bd7f-\
5e0b356743ba"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00542\"", ShowStringCharacters -> False], 
          0.005418963152361365, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00536\"", ShowStringCharacters -> False], 
          0.0053582255982317, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00535\"", ShowStringCharacters -> False], 
          0.005352037116881913, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00535\"", ShowStringCharacters -> False], 
          0.005347342894855511, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986659999112*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"70efa1f8-cfbb-48e4-86f2-\
d51cf4e4d113"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00511\"", ShowStringCharacters -> False], 
          0.00510891163481815, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00510\"", ShowStringCharacters -> False], 
          0.005102740050991365, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00506\"", ShowStringCharacters -> False], 
          0.005056430431535415, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00503\"", ShowStringCharacters -> False], 
          0.005026001850257045, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866600292015`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"b405974c-b7cd-4dc7-9c15-\
bab6222c50f7"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00471\"", ShowStringCharacters -> False], 
          0.004708406736507318, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00426\"", ShowStringCharacters -> False], 
          0.004255020202438536, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00421\"", ShowStringCharacters -> False], 
          0.004209809095431182, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00420\"", ShowStringCharacters -> False], 
          0.004195237990859699, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866600591183`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"f2848400-1467-401f-8803-\
517963cdf078"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00419\"", ShowStringCharacters -> False], 
          0.00419171182481018, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00414\"", ShowStringCharacters -> False], 
          0.004140293755682505, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00372\"", ShowStringCharacters -> False], 
          0.003723850848502339, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00371\"", ShowStringCharacters -> False], 
          0.0037076750987558187`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866601114016`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"5138e9ac-5c70-4cbe-be85-\
770f67197661"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00370\"", ShowStringCharacters -> False], 
          0.0037038071171367802`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00365\"", ShowStringCharacters -> False], 
          0.0036467351296339415`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00328\"", ShowStringCharacters -> False], 
          0.003283255233133739, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00326\"", ShowStringCharacters -> False], 
          0.0032558491450477393`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866601478243`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"33b6b79f-6263-4c4f-a75b-\
828e175feaca"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00325\"", ShowStringCharacters -> False], 
          0.003248865799651324, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00324\"", ShowStringCharacters -> False], 
          0.0032374162512095288`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00252\"", ShowStringCharacters -> False], 
          0.00252337601794543, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00249\"", ShowStringCharacters -> False], 
          0.002491447745399002, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866601715946`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"fcdc75b8-79ff-4d81-a70b-\
35984fc35e1a"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00249\"", ShowStringCharacters -> False], 
          0.0024905757727372154`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00249\"", ShowStringCharacters -> False], 
          0.0024871795945414395`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00222\"", ShowStringCharacters -> False], 
          0.002216712513219831, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00200\"", ShowStringCharacters -> False], 
          0.0020000097693046595`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986660221381*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"b8aac8e8-a1a0-461f-8534-\
2598a5c41498"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00199\"", ShowStringCharacters -> False], 
          0.0019909381228295046`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00199\"", ShowStringCharacters -> False], 
          0.001988637542144393, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00197\"", ShowStringCharacters -> False], 
          0.0019660303446518944`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00196\"", ShowStringCharacters -> False], 
          0.001964001914296144, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986660249481*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"bae21b09-931d-4426-9977-\
748416e32ce3"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00176\"", ShowStringCharacters -> False], 
          0.0017566090986296968`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00175\"", ShowStringCharacters -> False], 
          0.0017468357420474835`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00174\"", ShowStringCharacters -> False], 
          0.001744102876414615, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00172\"", ShowStringCharacters -> False], 
          0.0017167198045451423`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986660281208*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"855376d9-90cc-4b54-9f14-\
8292db0a9363"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00086\"", ShowStringCharacters -> False], 
          0.0008615040135860716, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00029\"", ShowStringCharacters -> False], 
          0.0002900952160691928, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00019\"", ShowStringCharacters -> False], 
          0.00018710645257227272`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00007\"", ShowStringCharacters -> False], 
          0.0000672048941312649, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986660331987*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"818ed38f-4524-41df-9e3e-\
de8c712a6327"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00007\"", ShowStringCharacters -> False], 
          0.00006709695824929695, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00005\"", ShowStringCharacters -> False], 
          0.0000533119440609536, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00005\"", ShowStringCharacters -> False], 
          0.00005176390322280324, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00005\"", ShowStringCharacters -> False], 
          0.00005170819197999726, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866603625417`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"3ebbd1c0-e0d5-4bba-9a33-\
9b42461a74ee"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00005\"", ShowStringCharacters -> False], 
          0.00005166979847277236, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00005\"", ShowStringCharacters -> False], 
          0.00005161965605735819, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00004\"", ShowStringCharacters -> False], 
          0.000040887567784407927`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00004\"", ShowStringCharacters -> False], 
          0.00004077417817617254, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986660398709*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"414c34ce-c4da-46ec-9003-\
12228988a78e"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00003\"", ShowStringCharacters -> False], 
          0.00003479295443510089, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00003\"", ShowStringCharacters -> False], 
          0.000034719720403866455`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00003\"", ShowStringCharacters -> False], 
          0.00003021834854183521, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00003\"", ShowStringCharacters -> False], 
          0.00003020675078160849, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866604406786`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"dc4b4d43-bd0e-466c-b72e-\
97d5e6746f7e"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00003\"", ShowStringCharacters -> False], 
          0.000030143634986869786`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00003\"", ShowStringCharacters -> False], 
          0.000030134956495204628`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00003\"", ShowStringCharacters -> False], 
          0.00002537365748990164, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00003\"", ShowStringCharacters -> False], 
          0.000025296780453176203`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", 
                "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866604790797`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"18f00b19-220c-40de-96b2-\
44b656d1ee4d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<n->\[Mu]- \[Mu]- e+ K+\>\"", ",", 
   RowBox[{"n2lmlmlpK0id", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9942379031990123`*^9, 3.9942379075504627`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"1b70ea76-4487-45d0-b727-69fb1f109c6c"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"n", "\[Rule]", 
             RowBox[{
               SuperscriptBox["\[Mu]", "-"], " ", 
               SuperscriptBox["\[Mu]", "-"], " ", 
               SuperscriptBox["e", "+"], " ", 
               SuperscriptBox["K", "+"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866638852243`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"f47af419-6336-4a6f-9763-\
a427084062a0"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.92826\"", ShowStringCharacters -> False], 
          0.9282588340956275, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSL\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.92133\"", ShowStringCharacters -> False], 
          0.921333455670994, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSR\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.61120\"", ShowStringCharacters -> False], 
          0.611202428780958, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSR\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.60239\"", ShowStringCharacters -> False], 
          0.6023932124338303, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSL\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866638931637`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"f04e565e-346c-4a18-a0a7-\
2c5a03f61569"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.59328\"", ShowStringCharacters -> False], 
          0.5932791612736147, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSL\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.59178\"", ShowStringCharacters -> False], 
          0.5917827580776698, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSR\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.59162\"", ShowStringCharacters -> False], 
          0.5916224962933654, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSR\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.58398\"", ShowStringCharacters -> False], 
          0.583983594202977, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSL\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986663928358*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"9beef194-2967-4db8-acc9-\
87f5450f554d"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.39033\"", ShowStringCharacters -> False], 
          0.39033412172555854`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSR\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.38688\"", ShowStringCharacters -> False], 
          0.38687888580776664`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSL\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.38634\"", ShowStringCharacters -> False], 
          0.3863364074729308, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSL\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.38059\"", ShowStringCharacters -> False], 
          0.38058720822405, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSR\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986663955608*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"af4b7e51-52e3-43dc-85d2-\
9ba91feaa914"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11017\"", ShowStringCharacters -> False], 
          0.1101662386737443, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL2\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10922\"", ShowStringCharacters -> False], 
          0.10922235390024303`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR2\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02369\"", ShowStringCharacters -> False], 
          0.023688102685023204`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL1\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02347\"", ShowStringCharacters -> False], 
          0.023468149601082615`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR1\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986663985176*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"fb98b5b4-91c2-4d70-a3e0-\
9d8b12b78ac1"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.49230\"", ShowStringCharacters -> False], 
          1.492272086525887, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.47740\"", ShowStringCharacters -> False], 
          1.4774230724483735`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.95365\"", ShowStringCharacters -> False], 
          0.9536530249110012, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.94814\"", ShowStringCharacters -> False], 
          0.9481437588314937, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986664011162*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"38808034-4ea1-47e1-bc1f-\
a9b2f171c65b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.94722\"", ShowStringCharacters -> False], 
          0.9472239562397453, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.93464\"", ShowStringCharacters -> False], 
          0.9346435050005013, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.76474\"", ShowStringCharacters -> False], 
          0.7647443937476488, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.76097\"", ShowStringCharacters -> False], 
          0.7609675193551698, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866640446725`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"e815ce32-4c1c-4613-b593-\
9c568d9982d7"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.75932\"", ShowStringCharacters -> False], 
          0.7593227299680382, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.75360\"", ShowStringCharacters -> False], 
          0.7535971390039765, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.66054\"", ShowStringCharacters -> False], 
          0.6605384399463856, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.66005\"", ShowStringCharacters -> False], 
          0.6600540993123885, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986664074839*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"e92529cb-3ae3-47bc-a665-\
b8c901d777a5"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.65751\"", ShowStringCharacters -> False], 
          0.6575108736937197, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.65639\"", ShowStringCharacters -> False], 
          0.6563865464823312, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.65606\"", ShowStringCharacters -> False], 
          0.6560623952364163, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.65437\"", ShowStringCharacters -> False], 
          0.6543650729944211, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.00198666412462*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"14ed759f-a630-4747-b586-\
a36582c71d5b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.64914\"", ShowStringCharacters -> False], 
          0.6491429919507977, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.64822\"", ShowStringCharacters -> False], 
          0.6482181372208227, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.55808\"", ShowStringCharacters -> False], 
          0.5580759509566666, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.55513\"", ShowStringCharacters -> False], 
          0.555128524451858, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866641623096`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"d6c86f55-8d66-4dfa-8f17-\
d47396fcf930"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.55340\"", ShowStringCharacters -> False], 
          0.5534032582408004, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.54591\"", ShowStringCharacters -> False], 
          0.5459086828384969, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.48590\"", ShowStringCharacters -> False], 
          0.4859007315233728, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.47944\"", ShowStringCharacters -> False], 
          0.4794386852109844, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866642030396`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"51687a39-04f4-4395-b0cc-\
a49fc5f4a4fe"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.38809\"", ShowStringCharacters -> False], 
          0.3880905461900303, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.38723\"", ShowStringCharacters -> False], 
          0.38722743328496295`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.38457\"", ShowStringCharacters -> False], 
          0.38456575637407175`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.38380\"", ShowStringCharacters -> False], 
          0.38379971659514756`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986664232768*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"e5a62a45-3d14-4807-afb6-\
e45e2e01666f"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.38170\"", ShowStringCharacters -> False], 
          0.38169600684904004`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.37950\"", ShowStringCharacters -> False], 
          0.3794987423487946, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.37932\"", ShowStringCharacters -> False], 
          0.3793171215392229, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.37830\"", ShowStringCharacters -> False], 
          0.3783042367691268, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986664280692*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"dbf96f35-9484-448b-b533-\
fac567821c58"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.31573\"", ShowStringCharacters -> False], 
          0.3157258243710272, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.30770\"", ShowStringCharacters -> False], 
          0.3076959018781353, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.30373\"", ShowStringCharacters -> False], 
          0.3037291747182807, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.30258\"", ShowStringCharacters -> False], 
          0.3025790247471465, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986664317752*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"692caa00-d44e-4ea7-b3fb-\
40991618f28f"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.29802\"", ShowStringCharacters -> False], 
          0.2980189593377677, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.29737\"", ShowStringCharacters -> False], 
          0.2973735416041872, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.24800\"", ShowStringCharacters -> False], 
          0.24799503020785407`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.24795\"", ShowStringCharacters -> False], 
          0.24795370267425687`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986664356988*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"fe6659d3-1549-4164-9ad4-\
01011d2f71cd"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.21736\"", ShowStringCharacters -> False], 
          0.21735871905445486`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.21628\"", ShowStringCharacters -> False], 
          0.21628482154416231`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.17751\"", ShowStringCharacters -> False], 
          0.17751039029277987`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.17689\"", ShowStringCharacters -> False], 
          0.17688616578949595`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866643958597`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"9fa610e7-65ff-49b3-9260-\
afad99530aea"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.17504\"", ShowStringCharacters -> False], 
          0.17504198245555344`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.17406\"", ShowStringCharacters -> False], 
          0.17406346243710638`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.14088\"", ShowStringCharacters -> False], 
          0.1408797739224841, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.14005\"", ShowStringCharacters -> False], 
          0.14005344086809485`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986664435376*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"4c7c7a67-81e4-4176-989e-\
f64ae7a39a4a"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.13821\"", ShowStringCharacters -> False], 
          0.13820637126557273`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.13745\"", ShowStringCharacters -> False], 
          0.13745229910318554`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11687\"", ShowStringCharacters -> False], 
          0.11686867734570014`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11653\"", ShowStringCharacters -> False], 
          0.11653226841330003`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986664472066*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"2181e443-03ac-475b-bae9-\
699513b3ab03"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10208\"", ShowStringCharacters -> False], 
          0.1020766922154095, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10176\"", ShowStringCharacters -> False], 
          0.1017605031165771, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10116\"", ShowStringCharacters -> False], 
          0.10116460765368711`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10091\"", ShowStringCharacters -> False], 
          0.10090584450108907`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986664508656*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"d730ef45-c43f-478e-b389-\
9b8d6f9c63f6"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00759\"", ShowStringCharacters -> False], 
          0.007586913269782603, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00751\"", ShowStringCharacters -> False], 
          0.007509941364874382, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00656\"", ShowStringCharacters -> False], 
          0.006562677397826633, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00656\"", ShowStringCharacters -> False], 
          0.006561383671885506, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.00198666454519*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"ef8e8fc4-e630-4f61-b809-\
030505af2d62"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00649\"", ShowStringCharacters -> False], 
          0.006487344600740118, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00647\"", ShowStringCharacters -> False], 
          0.006469252342819541, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00555\"", ShowStringCharacters -> False], 
          0.005546418611564768, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00546\"", ShowStringCharacters -> False], 
          0.005457256048777622, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986664583089*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"89b5db74-653d-4dce-ac15-\
cdd27a5154f1"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00465\"", ShowStringCharacters -> False], 
          0.004647294304953065, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00464\"", ShowStringCharacters -> False], 
          0.004644551157361572, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00462\"", ShowStringCharacters -> False], 
          0.004624242417334904, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00462\"", ShowStringCharacters -> False], 
          0.004619281719571268, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986664613513*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"1eb0db8f-9ad7-4a11-bb5e-\
c3de260d40d5"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00374\"", ShowStringCharacters -> False], 
          0.0037398531513718578`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00373\"", ShowStringCharacters -> False], 
          0.003728146621840718, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00368\"", ShowStringCharacters -> False], 
          0.003684716692044487, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00368\"", ShowStringCharacters -> False], 
          0.003681048092872305, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866646543818`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"9a1f101a-264b-4bf5-90c1-\
f326a6c6c41e"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00368\"", ShowStringCharacters -> False], 
          0.003679094296954295, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00368\"", ShowStringCharacters -> False], 
          0.003675534590636367, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00366\"", ShowStringCharacters -> False], 
          0.0036571322538179974`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00365\"", ShowStringCharacters -> False], 
          0.0036528728044974775`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986664693207*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"54ea81de-0080-471a-84ec-\
d0b1884ae1f4"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00365\"", ShowStringCharacters -> False], 
          0.0036475975051443272`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00365\"", ShowStringCharacters -> False], 
          0.0036464570071002094`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00298\"", ShowStringCharacters -> False], 
          0.002983426282778159, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00298\"", ShowStringCharacters -> False], 
          0.0029762818869702836`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866647305665`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"3d498b04-a1ce-49aa-9ab7-\
590832b08275"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00295\"", ShowStringCharacters -> False], 
          0.0029522442838104635`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00294\"", ShowStringCharacters -> False], 
          0.0029418002258349224`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00292\"", ShowStringCharacters -> False], 
          0.0029249666684929483`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00291\"", ShowStringCharacters -> False], 
          0.0029141778350969846`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866647610807`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"7c543627-3cd0-4bbf-87af-\
ce55e785d7ee"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00274\"", ShowStringCharacters -> False], 
          0.0027437115150915382`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00274\"", ShowStringCharacters -> False], 
          0.0027373972632424937`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00241\"", ShowStringCharacters -> False], 
          0.002409864533399958, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00239\"", ShowStringCharacters -> False], 
          0.0023944042601401353`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986664802106*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"102cbfda-2837-417d-8914-\
5f4c6f701913"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00239\"", ShowStringCharacters -> False], 
          0.0023928571979595593`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00239\"", ShowStringCharacters -> False], 
          0.002391450204358266, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00238\"", ShowStringCharacters -> False], 
          0.002377840765516371, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00238\"", ShowStringCharacters -> False], 
          0.0023753110891536616`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866648417645`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"93896f37-7b74-49ec-ba0b-\
081a14ba3061"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00237\"", ShowStringCharacters -> False], 
          0.0023682048261972222`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00237\"", ShowStringCharacters -> False], 
          0.0023668728153807403`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00212\"", ShowStringCharacters -> False], 
          0.0021151683100458568`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00210\"", ShowStringCharacters -> False], 
          0.002100011670281367, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866648804436`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"f54e8ed3-be60-4247-a926-\
3fdcb13ed118"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00210\"", ShowStringCharacters -> False], 
          0.002099663659467745, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00210\"", ShowStringCharacters -> False], 
          0.0020972768577197415`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00207\"", ShowStringCharacters -> False], 
          0.002067980872587066, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00201\"", ShowStringCharacters -> False], 
          0.0020063138988155415`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866649168177`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"4e8f059e-72bf-4e95-898c-\
d6d4fb330331"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00199\"", ShowStringCharacters -> False], 
          0.0019948644930195187`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00178\"", ShowStringCharacters -> False], 
          0.0017808343452150655`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00177\"", ShowStringCharacters -> False], 
          0.0017663987289035738`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00173\"", ShowStringCharacters -> False], 
          0.0017256889424458407`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986664953817*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"d17baa1a-15de-4b54-a332-\
82382d79f00d"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00172\"", ShowStringCharacters -> False], 
          0.001720054022249851, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00150\"", ShowStringCharacters -> False], 
          0.0014955849563767505`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00136\"", ShowStringCharacters -> False], 
          0.0013559325174708101`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00135\"", ShowStringCharacters -> False], 
          0.0013508175515226592`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLVRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986664992719*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"41189fb3-30bb-4d01-a742-\
5658d2647d72"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00114\"", ShowStringCharacters -> False], 
          0.0011392350006018469`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00113\"", ShowStringCharacters -> False], 
          0.0011303301543754102`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00113\"", ShowStringCharacters -> False], 
          0.0011300718997983299`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00113\"", ShowStringCharacters -> False], 
          0.0011296535156607227`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866650287485`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"eaa116ec-72a4-4335-b647-\
5302c571051b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00109\"", ShowStringCharacters -> False], 
          0.0010946712969581497`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00099\"", ShowStringCharacters -> False], 
          0.0009930310784209311, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00099\"", ShowStringCharacters -> False], 
          0.0009850774290188654, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00098\"", ShowStringCharacters -> False], 
          0.0009841919246541654, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866650674543`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"3a22c28c-2af7-4392-9a39-\
b3d1c4933234"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00098\"", ShowStringCharacters -> False], 
          0.000983620867384801, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00052\"", ShowStringCharacters -> False], 
          0.0005231142412993196, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00052\"", ShowStringCharacters -> False], 
          0.0005229695813017824, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00025\"", ShowStringCharacters -> False], 
          0.0002495224890656911, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\
\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866650991707`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[64]:=",ExpressionUUID->"ea4126a3-bff3-44de-aadb-\
e75daa6ba81b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<n->\[Mu]- \[Mu]- \[Mu]+ K+\>\"", ",", 
   RowBox[{"n2lmlmlpK0id", "[", 
    RowBox[{"[", "4", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9942379150415077`*^9, 3.9942379170232444`*^9}, {
  4.0019866677804613`*^9, 4.001986670717366*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"861c460b-642e-4631-87b0-c5432c2863b4"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"n", "\[Rule]", 
             RowBox[{
               SuperscriptBox["\[Mu]", "-"], " ", 
               SuperscriptBox["\[Mu]", "-"], " ", 
               SuperscriptBox["\[Mu]", "+"], " ", 
               SuperscriptBox["K", "+"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986672741235*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"578ecf47-da09-4bd7-84e3-\
686dc156f363"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.23559\"", ShowStringCharacters -> False], 
          0.23559238152179074`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSR\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.23417\"", ShowStringCharacters -> False], 
          0.2341693157592331, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSL\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16103\"", ShowStringCharacters -> False], 
          0.1610292649628797, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSR\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16058\"", ShowStringCharacters -> False], 
          0.16058325228106654`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSR\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986672741235*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"d5e65ae3-de6e-4ef9-b192-\
6032cc5721dc"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.15962\"", ShowStringCharacters -> False], 
          0.15962413348438526`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSL\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.15950\"", ShowStringCharacters -> False], 
          0.15949635490387662`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSL\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.15898\"", ShowStringCharacters -> False], 
          0.15897582967085144`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSL\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.15880\"", ShowStringCharacters -> False], 
          0.1587963398821906, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSR\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986672782192*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"a57f23b5-ce16-4ffb-b08f-\
9191de4a9027"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10944\"", ShowStringCharacters -> False], 
          0.10943693464517842`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSL\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10838\"", ShowStringCharacters -> False], 
          0.10837767912024751`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSL\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10814\"", ShowStringCharacters -> False], 
          0.10814214912936901`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSR\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10792\"", ShowStringCharacters -> False], 
          0.10791554183689799`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSR\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866728049407`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"e7025303-4962-4c8f-938c-\
e6fea015e5a2"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03495\"", ShowStringCharacters -> False], 
          0.034954946677783434`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL2\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03494\"", ShowStringCharacters -> False], 
          0.034938990349602066`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR2\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00742\"", ShowStringCharacters -> False], 
          0.0074164032131843124`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL1\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00740\"", ShowStringCharacters -> False], 
          0.007401059420471214, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR1\""}, "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986672836928*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"7a0599ad-4b53-459f-b999-\
8cba50e0c99b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.38460\"", ShowStringCharacters -> False], 
          0.38459929025472017`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.38288\"", ShowStringCharacters -> False], 
          0.38288098230852835`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.26357\"", ShowStringCharacters -> False], 
          0.26356902906653856`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.26203\"", ShowStringCharacters -> False], 
          0.26203340969295624`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866728542156`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"00e6563f-b3c5-47b1-917b-\
5925b03bb3bf"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.26077\"", ShowStringCharacters -> False], 
          0.26077199600964107`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.26062\"", ShowStringCharacters -> False], 
          0.2606190375634295, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.23553\"", ShowStringCharacters -> False], 
          0.23552600055303047`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.23472\"", ShowStringCharacters -> False], 
          0.23471715174989535`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866729000816`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"6ef3c900-120a-4209-81e5-\
fd2c5fbe0af7"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.23392\"", ShowStringCharacters -> False], 
          0.23391772757140758`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.23355\"", ShowStringCharacters -> False], 
          0.23354854172440564`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.23343\"", ShowStringCharacters -> False], 
          0.2334307828880667, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.23296\"", ShowStringCharacters -> False], 
          0.23295898470093937`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866729330797`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"f2f4cbdb-620a-4000-8880-\
19d0d9366974"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.20272\"", ShowStringCharacters -> False], 
          0.20271876075237058`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.20271\"", ShowStringCharacters -> False], 
          0.20270584770634542`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.20183\"", ShowStringCharacters -> False], 
          0.20183176725135987`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.20164\"", ShowStringCharacters -> False], 
          0.20164378913907607`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866729642725`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"d73f046a-40dc-4931-bc87-\
835a0a29bcb7"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.20125\"", ShowStringCharacters -> False], 
          0.20124597938362707`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.20091\"", ShowStringCharacters -> False], 
          0.2009139195449231, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.20076\"", ShowStringCharacters -> False], 
          0.20075921382617512`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.20073\"", ShowStringCharacters -> False], 
          0.2007334451584861, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.00198667301182*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"7bf7342c-9a62-4f19-99ee-\
5bccd8e5162a"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.20072\"", ShowStringCharacters -> False], 
          0.20072455147190016`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.20052\"", ShowStringCharacters -> False], 
          0.20052114027893414`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.20038\"", ShowStringCharacters -> False], 
          0.20037609318123972`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.19957\"", ShowStringCharacters -> False], 
          0.1995717554198166, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866730468874`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"0e280d66-f2cc-4538-ac79-\
d71752181efc"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.17181\"", ShowStringCharacters -> False], 
          0.1718097135962594, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.17073\"", ShowStringCharacters -> False], 
          0.17073471997271844`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.17018\"", ShowStringCharacters -> False], 
          0.17018463285696842`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16986\"", ShowStringCharacters -> False], 
          0.16986208585296808`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866730898333`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"91b0e90d-d35c-4a89-9f2f-\
8df0c34ec89d"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16978\"", ShowStringCharacters -> False], 
          0.16978155657901323`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16946\"", ShowStringCharacters -> False], 
          0.16945801121134849`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16921\"", ShowStringCharacters -> False], 
          0.16921023070326477`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16900\"", ShowStringCharacters -> False], 
          0.16899920312550956`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866731229944`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"034848e5-7c48-4435-b77e-\
ed52b147b5b9"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16848\"", ShowStringCharacters -> False], 
          0.1684841854856793, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16848\"", ShowStringCharacters -> False], 
          0.16847827690579753`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16842\"", ShowStringCharacters -> False], 
          0.16841820073058367`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16765\"", ShowStringCharacters -> False], 
          0.16765318090241124`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866731543803`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"8ac02a4e-360b-4890-9597-\
01e8fedaf74f"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.13777\"", ShowStringCharacters -> False], 
          0.13776865736256289`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.13771\"", ShowStringCharacters -> False], 
          0.13770652077618012`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.13765\"", ShowStringCharacters -> False], 
          0.13765410747140222`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.13761\"", ShowStringCharacters -> False], 
          0.1376072157700847, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986673204793*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"dd376df4-cfb1-4dab-b47e-\
1de0e7c335cd"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.13719\"", ShowStringCharacters -> False], 
          0.13718934347033346`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.13700\"", ShowStringCharacters -> False], 
          0.13699613623111107`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.13694\"", ShowStringCharacters -> False], 
          0.1369354562362286, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.13689\"", ShowStringCharacters -> False], 
          0.1368855646059156, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986673232591*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"95199900-7ac5-4edf-a9ba-\
aacb21daeccb"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.13679\"", ShowStringCharacters -> False], 
          0.13678715317204332`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.13665\"", ShowStringCharacters -> False], 
          0.13664701327127854`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.13632\"", ShowStringCharacters -> False], 
          0.13631940054068983`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.13608\"", ShowStringCharacters -> False], 
          0.13608289449814692`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866732820883`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"82b1b006-50f5-47bf-a4e6-\
58a89836fcee"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.12186\"", ShowStringCharacters -> False], 
          0.12185699845376866`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.12182\"", ShowStringCharacters -> False], 
          0.12181956493525659`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.12165\"", ShowStringCharacters -> False], 
          0.12164995770634293`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.12149\"", ShowStringCharacters -> False], 
          0.12148905063068635`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866733139043`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"98a698c6-de62-45b9-9fe8-\
e12b903ec827"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.12148\"", ShowStringCharacters -> False], 
          0.12148160061009926`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.12115\"", ShowStringCharacters -> False], 
          0.12114699207983175`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11982\"", ShowStringCharacters -> False], 
          0.11981846399793848`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11941\"", ShowStringCharacters -> False], 
          0.1194053430074923, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986673346972*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"4f50e05c-c0bf-4446-8ca2-\
d692916a8fa9"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11367\"", ShowStringCharacters -> False], 
          0.11367156804869001`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11359\"", ShowStringCharacters -> False], 
          0.11359413675633093`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11302\"", ShowStringCharacters -> False], 
          0.11302237238051306`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11295\"", ShowStringCharacters -> False], 
          0.11294590464671263`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986673393318*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"04bac245-b0af-46dc-a4e5-\
3d1573854407"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11271\"", ShowStringCharacters -> False], 
          0.11271038281548508`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11235\"", ShowStringCharacters -> False], 
          0.1123483566566286, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10311\"", ShowStringCharacters -> False], 
          0.1031067245740265, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10302\"", ShowStringCharacters -> False], 
          0.10301609706134272`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986673423683*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"cdd89473-1d32-4ff5-895f-\
291c4ed77f20"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10269\"", ShowStringCharacters -> False], 
          0.10268862069437894`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10261\"", ShowStringCharacters -> False], 
          0.10260808154865958`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09844\"", ShowStringCharacters -> False], 
          0.09843767369518736, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09835\"", ShowStringCharacters -> False], 
          0.0983507824822417, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866734711676`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"1214e104-aa7e-49e1-a1e3-\
d1f6d7ed7ce1"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09817\"", ShowStringCharacters -> False], 
          0.09816606211759432, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09813\"", ShowStringCharacters -> False], 
          0.09812908565722488, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09791\"", ShowStringCharacters -> False], 
          0.09791177352172364, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09755\"", ShowStringCharacters -> False], 
          0.09755087057873287, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866735029993`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"aa85b4cf-343a-4e01-9366-\
d9da421db947"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09087\"", ShowStringCharacters -> False], 
          0.09087422715068665, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09064\"", ShowStringCharacters -> False], 
          0.09063759789965654, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09055\"", ShowStringCharacters -> False], 
          0.09054626412451823, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09054\"", ShowStringCharacters -> False], 
          0.09054100175254279, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866735354643`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"de998c95-5998-4cd2-85f4-\
0083c3a5627b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09035\"", ShowStringCharacters -> False], 
          0.09034651831879793, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.08958\"", ShowStringCharacters -> False], 
          0.08958377978715454, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.08716\"", ShowStringCharacters -> False], 
          0.08715531954909272, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.08674\"", ShowStringCharacters -> False], 
          0.08674295553792144, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986673582679*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"376726f3-900f-4398-9038-\
3b3510e647e8"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.07901\"", ShowStringCharacters -> False], 
          0.07900905509049963, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.07888\"", ShowStringCharacters -> False], 
          0.07888026979726473, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.07869\"", ShowStringCharacters -> False], 
          0.07869382315507246, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.07857\"", ShowStringCharacters -> False], 
          0.07857131698548059, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986673614764*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"7acdb592-8320-40ac-b66e-\
60c765207383"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.07840\"", ShowStringCharacters -> False], 
          0.0783959428556873, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.07766\"", ShowStringCharacters -> False], 
          0.07765710494751714, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.05606\"", ShowStringCharacters -> False], 
          0.05606435392013574, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.05603\"", ShowStringCharacters -> False], 
          0.056028590108334386`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986673650612*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"40963e70-f028-428f-b7d0-\
f2fd1a8ba69f"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.05596\"", ShowStringCharacters -> False], 
          0.055963950922570865`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.05587\"", ShowStringCharacters -> False], 
          0.055873224078752004`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.05586\"", ShowStringCharacters -> False], 
          0.0558595948093645, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.05565\"", ShowStringCharacters -> False], 
          0.055645339703923054`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866736949067`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"d9c0f45b-85d3-40d5-9c9a-\
fa386530c85d"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04548\"", ShowStringCharacters -> False], 
          0.04547696735375592, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04545\"", ShowStringCharacters -> False], 
          0.045445793137664885`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04535\"", ShowStringCharacters -> False], 
          0.045351828247362544`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04534\"", ShowStringCharacters -> False], 
          0.045337457422615364`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866737264595`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"5a8bb70a-5625-42cc-8742-\
59d01e2c96b6"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04521\"", ShowStringCharacters -> False], 
          0.04521495216736987, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04500\"", ShowStringCharacters -> False], 
          0.04499726860233732, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04442\"", ShowStringCharacters -> False], 
          0.04441971540403075, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04253\"", ShowStringCharacters -> False], 
          0.042533206257561414`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866737584443`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"621bfe8a-3da9-4eea-a826-\
caca572dfc01"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04243\"", ShowStringCharacters -> False], 
          0.042430676523966745`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04238\"", ShowStringCharacters -> False], 
          0.04238029138399781, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04238\"", ShowStringCharacters -> False], 
          0.04237612814963356, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04227\"", ShowStringCharacters -> False], 
          0.04227067866088898, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866738075495`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"e3319cdf-1d40-4973-a73c-\
5cf002ece6d8"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04192\"", ShowStringCharacters -> False], 
          0.04191616673939501, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03678\"", ShowStringCharacters -> False], 
          0.03677858288619883, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03673\"", ShowStringCharacters -> False], 
          0.03672683711157561, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03664\"", ShowStringCharacters -> False], 
          0.03664185599986939, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866738401623`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"1bbeecc6-cf82-417a-ae4f-\
c8cae5545e92"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03657\"", ShowStringCharacters -> False], 
          0.036572841735668424`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03648\"", ShowStringCharacters -> False], 
          0.036479418860857316`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03614\"", ShowStringCharacters -> False], 
          0.036136131330686556`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03218\"", ShowStringCharacters -> False], 
          0.0321761006718037, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866738696494`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"549de04d-5d78-423a-8c9b-\
5d6413a1aef5"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03214\"", ShowStringCharacters -> False], 
          0.03213663458649022, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02092\"", ShowStringCharacters -> False], 
          0.02092341013770241, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02092\"", ShowStringCharacters -> False], 
          0.02091538847148621, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00984\"", ShowStringCharacters -> False], 
          0.009836110190571873, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019866739186087`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"91a31666-1f5b-43f9-8783-\
b552d3202811"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00551\"", ShowStringCharacters -> False], 
          0.0055143718101924874`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00489\"", ShowStringCharacters -> False], 
          0.004887479607007876, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00487\"", ShowStringCharacters -> False], 
          0.004868518856187236, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00398\"", ShowStringCharacters -> False], 
          0.003978853418118194, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VLVRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\
\[Mu]\"", "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001986673948989*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[65]:=",ExpressionUUID->"b56c0b4b-1cb3-49c1-91e7-\
58e517cb81bc"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1908, 1000},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>0.6 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (2021\:5e7412\:67082\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bff91f03-2ba2-4afe-bf44-5d951a5ea94e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 344, 7, 19, "Input",ExpressionUUID->"1951cc97-3bdb-40b1-b809-aab0c6c2fc5a"],
Cell[CellGroupData[{
Cell[949, 33, 890, 25, 28, "Print",ExpressionUUID->"3342aa72-f468-463e-b98e-f0f32fab76f8"],
Cell[1842, 60, 4077, 95, 19, "Print",ExpressionUUID->"aec1cc1e-5148-4f7b-bfe1-f300a482f919"],
Cell[5922, 157, 4075, 95, 19, "Print",ExpressionUUID->"884edcb7-f7da-4e15-b0fa-d372d87b76c5"],
Cell[10000, 254, 4083, 95, 19, "Print",ExpressionUUID->"0cbfc21c-6878-4ea0-8faa-cb08811ed33b"],
Cell[14086, 351, 4088, 95, 19, "Print",ExpressionUUID->"2d69a7e6-1546-4edc-9706-ed1e8267e4ae"],
Cell[18177, 448, 6057, 131, 18, "Print",ExpressionUUID->"629a0341-d640-4b8a-ab3b-716f1286f820"],
Cell[24237, 581, 6066, 131, 18, "Print",ExpressionUUID->"b7fa00aa-83a0-46f6-beca-d3b0eb555fe0"],
Cell[30306, 714, 6068, 131, 18, "Print",ExpressionUUID->"eb837675-71f6-4bb0-b1b7-d53262b301fc"],
Cell[36377, 847, 6068, 131, 18, "Print",ExpressionUUID->"8e98579b-a982-4a6a-81aa-11f26a119eaa"],
Cell[42448, 980, 6072, 131, 18, "Print",ExpressionUUID->"f9096424-08f0-4b89-b79f-7e1d1167b1b2"],
Cell[48523, 1113, 6071, 131, 18, "Print",ExpressionUUID->"f26e8548-9e13-4331-872a-a6e134fc67db"],
Cell[54597, 1246, 6068, 131, 18, "Print",ExpressionUUID->"9fed8894-65fa-49f0-8294-a0defd186db8"],
Cell[60668, 1379, 6065, 131, 18, "Print",ExpressionUUID->"ea9d313a-7787-4267-bc1e-eaf71eb9b565"],
Cell[66736, 1512, 6071, 131, 18, "Print",ExpressionUUID->"032dc88e-44f8-44a0-9440-7ccee426e53c"],
Cell[72810, 1645, 6074, 131, 18, "Print",ExpressionUUID->"afe4304f-c118-4480-8436-92c66eb25bf1"],
Cell[78887, 1778, 6076, 131, 18, "Print",ExpressionUUID->"d5b142a6-4240-49a4-a44b-27a0a9466a06"],
Cell[84966, 1911, 6072, 131, 18, "Print",ExpressionUUID->"678fe6df-f085-4774-918b-40e28f72b0dd"],
Cell[91041, 2044, 6074, 131, 18, "Print",ExpressionUUID->"45230cde-ca51-453f-bda5-86f2e5216ae0"],
Cell[97118, 2177, 6073, 131, 18, "Print",ExpressionUUID->"6e407042-0482-4110-bdf4-33c0546aad93"],
Cell[103194, 2310, 6073, 131, 18, "Print",ExpressionUUID->"29bb1aed-6110-47d8-bcf9-af80d18bdf2b"],
Cell[109270, 2443, 6073, 131, 18, "Print",ExpressionUUID->"de399844-e134-4ef7-ad13-3d3af5ee74e0"],
Cell[115346, 2576, 6081, 131, 18, "Print",ExpressionUUID->"f9802d26-f904-4bf3-a126-179f96c5fad8"],
Cell[121430, 2709, 6086, 131, 18, "Print",ExpressionUUID->"cb1a70e3-4ce5-46dc-8255-e9cabfff02fd"],
Cell[127519, 2842, 6082, 131, 18, "Print",ExpressionUUID->"e74168dd-ddc7-4c7d-b93b-a12971d97cf5"],
Cell[133604, 2975, 6081, 131, 18, "Print",ExpressionUUID->"4a4727c6-8e92-4f6e-b952-11885c63716a"],
Cell[139688, 3108, 6078, 131, 18, "Print",ExpressionUUID->"534b76b2-b16a-48a1-b3b5-e25388be7e16"],
Cell[145769, 3241, 6081, 131, 18, "Print",ExpressionUUID->"e70c8b71-04bb-4844-a9db-e301a79d21ee"],
Cell[151853, 3374, 6080, 131, 18, "Print",ExpressionUUID->"e3772a4b-0e59-4259-abea-917360ef3747"],
Cell[157936, 3507, 6083, 131, 18, "Print",ExpressionUUID->"f61e517d-cb0e-4a45-8872-db1ef127d6c8"],
Cell[164022, 3640, 6085, 131, 18, "Print",ExpressionUUID->"cdf9fd5f-e989-4722-8c7b-24a06640f64e"],
Cell[170110, 3773, 6085, 131, 18, "Print",ExpressionUUID->"226c196e-c6a1-4d2d-8493-83f0ae084684"],
Cell[176198, 3906, 6089, 131, 18, "Print",ExpressionUUID->"11cbc45d-c1a9-4a5a-aa11-3e18b015c95b"],
Cell[182290, 4039, 6089, 131, 18, "Print",ExpressionUUID->"5ee28050-03c0-4a2a-9e37-df4f66894615"],
Cell[188382, 4172, 6395, 139, 18, "Print",ExpressionUUID->"fbbd07a4-13b3-48a7-9c5e-5613e98cdb40"],
Cell[194780, 4313, 6401, 139, 18, "Print",ExpressionUUID->"4d735f82-634a-40b3-abe7-89b30b58e1ac"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[201230, 4458, 323, 6, 19, "Input",ExpressionUUID->"bad11a5b-5855-4fc0-a9de-de9f4120f6f2"],
Cell[CellGroupData[{
Cell[201578, 4468, 892, 25, 28, "Print",ExpressionUUID->"406f9b12-93a6-45de-a988-e6ead7c4d95d"],
Cell[202473, 4495, 4097, 95, 19, "Print",ExpressionUUID->"91decc99-fe09-4806-9a6b-e776d149723d"],
Cell[206573, 4592, 4101, 95, 19, "Print",ExpressionUUID->"0a957a2c-6f9e-4a25-88c5-3cf5aa554dbb"],
Cell[210677, 4689, 4097, 95, 19, "Print",ExpressionUUID->"03080709-b9b4-480f-a3e0-6efb619313d1"],
Cell[214777, 4786, 4107, 95, 19, "Print",ExpressionUUID->"f6f77567-f3e6-449c-8d00-19b74caf7c57"],
Cell[218887, 4883, 6093, 131, 18, "Print",ExpressionUUID->"daf7ec2e-ec69-4ac3-b77c-0050fdd84a5b"],
Cell[224983, 5016, 6097, 131, 18, "Print",ExpressionUUID->"a54fe15c-b18b-4d2a-8658-d820efa99d4b"],
Cell[231083, 5149, 6093, 131, 18, "Print",ExpressionUUID->"8d747a75-3fd0-4e3c-af1f-7895de663532"],
Cell[237179, 5282, 6095, 131, 18, "Print",ExpressionUUID->"caf0caca-eca0-4840-9e71-4b73638192a4"],
Cell[243277, 5415, 6097, 131, 18, "Print",ExpressionUUID->"e15c4a19-8fb3-4753-ad6a-b15eaafceec2"],
Cell[249377, 5548, 6096, 131, 18, "Print",ExpressionUUID->"6332f782-7c93-4f3c-ba24-a1d5b3d84b8b"],
Cell[255476, 5681, 6105, 131, 18, "Print",ExpressionUUID->"540367a3-151b-4662-8e75-595e6bf89f42"],
Cell[261584, 5814, 6109, 131, 18, "Print",ExpressionUUID->"da5b25c1-f4d3-4699-b65a-bae0c726f6be"],
Cell[267696, 5947, 6109, 131, 18, "Print",ExpressionUUID->"1f84ab4e-f690-40dc-9aca-81adab1a7b95"],
Cell[273808, 6080, 6109, 131, 18, "Print",ExpressionUUID->"2c041f2e-7ffa-4829-9f85-bcf5f2c18bb2"],
Cell[279920, 6213, 6107, 131, 17, "Print",ExpressionUUID->"a6218072-04d0-47b7-919e-391a6dd9b4ec"],
Cell[286030, 6346, 6109, 131, 17, "Print",ExpressionUUID->"f67a8a66-b844-41ef-86a3-abb5e32246ab"],
Cell[292142, 6479, 6101, 131, 17, "Print",ExpressionUUID->"e3af62b4-b416-493f-8b41-431f71b9f3c5"],
Cell[298246, 6612, 6105, 131, 17, "Print",ExpressionUUID->"182c8516-7cb3-4e5a-9a1c-84c5f720fbd2"],
Cell[304354, 6745, 6101, 131, 17, "Print",ExpressionUUID->"a5504853-5996-4161-ae2d-1dcc3254e366"],
Cell[310458, 6878, 6098, 131, 17, "Print",ExpressionUUID->"82f186c3-e329-4d9a-bd7f-5e0b356743ba"],
Cell[316559, 7011, 6101, 131, 17, "Print",ExpressionUUID->"70efa1f8-cfbb-48e4-86f2-d51cf4e4d113"],
Cell[322663, 7144, 6100, 131, 17, "Print",ExpressionUUID->"b405974c-b7cd-4dc7-9c15-bab6222c50f7"],
Cell[328766, 7277, 6105, 131, 17, "Print",ExpressionUUID->"f2848400-1467-401f-8803-517963cdf078"],
Cell[334874, 7410, 6107, 131, 17, "Print",ExpressionUUID->"5138e9ac-5c70-4cbe-be85-770f67197661"],
Cell[340984, 7543, 6114, 131, 17, "Print",ExpressionUUID->"33b6b79f-6263-4c4f-a75b-828e175feaca"],
Cell[347101, 7676, 6107, 131, 17, "Print",ExpressionUUID->"fcdc75b8-79ff-4d81-a70b-35984fc35e1a"],
Cell[353211, 7809, 6112, 131, 17, "Print",ExpressionUUID->"b8aac8e8-a1a0-461f-8534-2598a5c41498"],
Cell[359326, 7942, 6109, 131, 17, "Print",ExpressionUUID->"bae21b09-931d-4426-9977-748416e32ce3"],
Cell[365438, 8075, 6112, 131, 17, "Print",ExpressionUUID->"855376d9-90cc-4b54-9f14-8292db0a9363"],
Cell[371553, 8208, 6112, 131, 17, "Print",ExpressionUUID->"818ed38f-4524-41df-9e3e-de8c712a6327"],
Cell[377668, 8341, 6113, 131, 17, "Print",ExpressionUUID->"3ebbd1c0-e0d5-4bba-9a33-9b42461a74ee"],
Cell[383784, 8474, 6113, 131, 17, "Print",ExpressionUUID->"414c34ce-c4da-46ec-9003-12228988a78e"],
Cell[389900, 8607, 6115, 131, 17, "Print",ExpressionUUID->"dc4b4d43-bd0e-466c-b72e-97d5e6746f7e"],
Cell[396018, 8740, 6119, 131, 17, "Print",ExpressionUUID->"18f00b19-220c-40de-96b2-44b656d1ee4d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[402186, 8877, 329, 6, 16, "Input",ExpressionUUID->"1b70ea76-4487-45d0-b727-69fb1f109c6c"],
Cell[CellGroupData[{
Cell[402540, 8887, 898, 25, 22, "Print",ExpressionUUID->"f47af419-6336-4a6f-9763-a427084062a0"],
Cell[403441, 8914, 4043, 95, 18, "Print",ExpressionUUID->"f04e565e-346c-4a18-a0a7-2c5a03f61569"],
Cell[407487, 9011, 4042, 95, 18, "Print",ExpressionUUID->"9beef194-2967-4db8-acc9-87f5450f554d"],
Cell[411532, 9108, 4045, 95, 18, "Print",ExpressionUUID->"af4b7e51-52e3-43dc-85d2-9ba91feaa914"],
Cell[415580, 9205, 4057, 95, 18, "Print",ExpressionUUID->"fb98b5b4-91c2-4d70-a3e0-9d8b12b78ac1"],
Cell[419640, 9302, 6003, 131, 17, "Print",ExpressionUUID->"38808034-4ea1-47e1-bc1f-a9b2f171c65b"],
Cell[425646, 9435, 6005, 131, 17, "Print",ExpressionUUID->"e815ce32-4c1c-4613-b593-9c568d9982d7"],
Cell[431654, 9568, 6003, 131, 17, "Print",ExpressionUUID->"e92529cb-3ae3-47bc-a665-b8c901d777a5"],
Cell[437660, 9701, 6002, 131, 17, "Print",ExpressionUUID->"14ed759f-a630-4747-b586-a36582c71d5b"],
Cell[443665, 9834, 6004, 131, 17, "Print",ExpressionUUID->"d6c86f55-8d66-4dfa-8f17-d47396fcf930"],
Cell[449672, 9967, 6005, 131, 17, "Print",ExpressionUUID->"51687a39-04f4-4395-b0cc-a49fc5f4a4fe"],
Cell[455680, 10100, 6011, 131, 17, "Print",ExpressionUUID->"e5a62a45-3d14-4807-afb6-e45e2e01666f"],
Cell[461694, 10233, 6007, 131, 17, "Print",ExpressionUUID->"dbf96f35-9484-448b-b533-fac567821c58"],
Cell[467704, 10366, 6005, 131, 17, "Print",ExpressionUUID->"692caa00-d44e-4ea7-b3fb-40991618f28f"],
Cell[473712, 10499, 6011, 131, 17, "Print",ExpressionUUID->"fe6659d3-1549-4164-9ad4-01011d2f71cd"],
Cell[479726, 10632, 6017, 131, 17, "Print",ExpressionUUID->"9fa610e7-65ff-49b3-9260-afad99530aea"],
Cell[485746, 10765, 6013, 131, 17, "Print",ExpressionUUID->"4c7c7a67-81e4-4176-989e-f64ae7a39a4a"],
Cell[491762, 10898, 6015, 131, 17, "Print",ExpressionUUID->"2181e443-03ac-475b-bae9-699513b3ab03"],
Cell[497780, 11031, 6013, 131, 17, "Print",ExpressionUUID->"d730ef45-c43f-478e-b389-9b8d6f9c63f6"],
Cell[503796, 11164, 6010, 131, 17, "Print",ExpressionUUID->"ef8e8fc4-e630-4f61-b809-030505af2d62"],
Cell[509809, 11297, 6011, 131, 17, "Print",ExpressionUUID->"89b5db74-653d-4dce-ac15-cdd27a5154f1"],
Cell[515823, 11430, 6011, 131, 17, "Print",ExpressionUUID->"1eb0db8f-9ad7-4a11-bb5e-c3de260d40d5"],
Cell[521837, 11563, 6018, 131, 17, "Print",ExpressionUUID->"9a1f101a-264b-4bf5-90c1-f326a6c6c41e"],
Cell[527858, 11696, 6017, 131, 17, "Print",ExpressionUUID->"54ea81de-0080-471a-84ec-d0b1884ae1f4"],
Cell[533878, 11829, 6022, 131, 17, "Print",ExpressionUUID->"3d498b04-a1ce-49aa-9ab7-590832b08275"],
Cell[539903, 11962, 6027, 131, 17, "Print",ExpressionUUID->"7c543627-3cd0-4bbf-87af-ce55e785d7ee"],
Cell[545933, 12095, 6022, 131, 17, "Print",ExpressionUUID->"102cbfda-2837-417d-8914-5f4c6f701913"],
Cell[551958, 12228, 6021, 131, 17, "Print",ExpressionUUID->"93896f37-7b74-49ec-ba0b-081a14ba3061"],
Cell[557982, 12361, 6024, 131, 17, "Print",ExpressionUUID->"f54e8ed3-be60-4247-a926-3fdcb13ed118"],
Cell[564009, 12494, 6021, 131, 17, "Print",ExpressionUUID->"4e8f059e-72bf-4e95-898c-d6d4fb330331"],
Cell[570033, 12627, 6024, 131, 17, "Print",ExpressionUUID->"d17baa1a-15de-4b54-a332-82382d79f00d"],
Cell[576060, 12760, 6023, 131, 17, "Print",ExpressionUUID->"41189fb3-30bb-4d01-a742-5658d2647d72"],
Cell[582086, 12893, 6029, 131, 17, "Print",ExpressionUUID->"eaa116ec-72a4-4335-b647-5302c571051b"],
Cell[588118, 13026, 6027, 131, 17, "Print",ExpressionUUID->"3a22c28c-2af7-4392-9a39-b3d1c4933234"],
Cell[594148, 13159, 6026, 131, 17, "Print",ExpressionUUID->"ea4126a3-bff3-44de-aadb-e75daa6ba81b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[600223, 13296, 384, 7, 16, "Input",ExpressionUUID->"861c460b-642e-4631-87b0-c5432c2863b4"],
Cell[CellGroupData[{
Cell[600632, 13307, 900, 25, 22, "Print",ExpressionUUID->"578ecf47-da09-4bd7-84e3-686dc156f363"],
Cell[601535, 13334, 4063, 95, 18, "Print",ExpressionUUID->"d5e65ae3-de6e-4ef9-b192-6032cc5721dc"],
Cell[605601, 13431, 4065, 95, 18, "Print",ExpressionUUID->"a57f23b5-ce16-4ffb-b08f-9191de4a9027"],
Cell[609669, 13528, 4069, 95, 18, "Print",ExpressionUUID->"e7025303-4962-4c8f-938c-e6fea015e5a2"],
Cell[613741, 13625, 4078, 95, 18, "Print",ExpressionUUID->"7a0599ad-4b53-459f-b999-8cba50e0c99b"],
Cell[617822, 13722, 6045, 131, 17, "Print",ExpressionUUID->"00e6563f-b3c5-47b1-917b-5925b03bb3bf"],
Cell[623870, 13855, 6043, 131, 17, "Print",ExpressionUUID->"6ef3c900-120a-4209-81e5-fd2c5fbe0af7"],
Cell[629916, 13988, 6043, 131, 17, "Print",ExpressionUUID->"f2f4cbdb-620a-4000-8880-19d0d9366974"],
Cell[635962, 14121, 6045, 131, 17, "Print",ExpressionUUID->"d73f046a-40dc-4931-bc87-835a0a29bcb7"],
Cell[642010, 14254, 6038, 131, 17, "Print",ExpressionUUID->"7bf7342c-9a62-4f19-99ee-5bccd8e5162a"],
Cell[648051, 14387, 6043, 131, 17, "Print",ExpressionUUID->"0e280d66-f2cc-4538-ac79-d71752181efc"],
Cell[654097, 14520, 6043, 131, 17, "Print",ExpressionUUID->"91b0e90d-d35c-4a89-9f2f-8df0c34ec89d"],
Cell[660143, 14653, 6045, 131, 17, "Print",ExpressionUUID->"034848e5-7c48-4435-b77e-ed52b147b5b9"],
Cell[666191, 14786, 6043, 131, 17, "Print",ExpressionUUID->"8ac02a4e-360b-4890-9597-01e8fedaf74f"],
Cell[672237, 14919, 6041, 131, 17, "Print",ExpressionUUID->"dd376df4-cfb1-4dab-b47e-1de0e7c335cd"],
Cell[678281, 15052, 6039, 131, 17, "Print",ExpressionUUID->"95199900-7ac5-4edf-a9ba-aacb21daeccb"],
Cell[684323, 15185, 6045, 131, 17, "Print",ExpressionUUID->"82b1b006-50f5-47bf-a4e6-58a89836fcee"],
Cell[690371, 15318, 6049, 131, 17, "Print",ExpressionUUID->"98a698c6-de62-45b9-9fe8-e12b903ec827"],
Cell[696423, 15451, 6043, 131, 17, "Print",ExpressionUUID->"4f50e05c-c0bf-4446-8ca2-d692916a8fa9"],
Cell[702469, 15584, 6043, 131, 17, "Print",ExpressionUUID->"04bac245-b0af-46dc-a4e5-3d1573854407"],
Cell[708515, 15717, 6039, 131, 17, "Print",ExpressionUUID->"cdd89473-1d32-4ff5-895f-291c4ed77f20"],
Cell[714557, 15850, 6044, 131, 17, "Print",ExpressionUUID->"1214e104-aa7e-49e1-a1e3-d1f6d7ed7ce1"],
Cell[720604, 15983, 6045, 131, 17, "Print",ExpressionUUID->"aa85b4cf-343a-4e01-9366-d9da421db947"],
Cell[726652, 16116, 6045, 131, 17, "Print",ExpressionUUID->"de998c95-5998-4cd2-85f4-0083c3a5627b"],
Cell[732700, 16249, 6041, 131, 18, "Print",ExpressionUUID->"376726f3-900f-4398-9038-3b3510e647e8"],
Cell[738744, 16382, 6043, 131, 18, "Print",ExpressionUUID->"7acdb592-8320-40ac-b66e-60c765207383"],
Cell[744790, 16515, 6045, 131, 18, "Print",ExpressionUUID->"40963e70-f028-428f-b7d0-f2fd1a8ba69f"],
Cell[750838, 16648, 6053, 131, 18, "Print",ExpressionUUID->"d9c0f45b-85d3-40d5-9c9a-fa386530c85d"],
Cell[756894, 16781, 6054, 131, 18, "Print",ExpressionUUID->"5a8bb70a-5625-42cc-8742-59d01e2c96b6"],
Cell[762951, 16914, 6049, 131, 18, "Print",ExpressionUUID->"621bfe8a-3da9-4eea-a826-caca572dfc01"],
Cell[769003, 17047, 6048, 131, 18, "Print",ExpressionUUID->"e3319cdf-1d40-4973-a73c-5cf002ece6d8"],
Cell[775054, 17180, 6045, 131, 18, "Print",ExpressionUUID->"1bbeecc6-cf82-417a-ae4f-c8cae5545e92"],
Cell[781102, 17313, 6054, 131, 18, "Print",ExpressionUUID->"549de04d-5d78-423a-8c9b-5d6413a1aef5"],
Cell[787159, 17446, 6050, 131, 18, "Print",ExpressionUUID->"91a31666-1f5b-43f9-8783-b552d3202811"],
Cell[793212, 17579, 6046, 131, 18, "Print",ExpressionUUID->"b56c0b4b-1cb3-49c1-91e7-58e517cb81bc"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/complete_decay_width_expression/n2_v_vb_lm_Kp.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    106709,       2365]
NotebookOptionsPosition[    104109,       2319]
NotebookOutlinePosition[    104592,       2338]
CellTagsIndexPosition[    104549,       2335]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<n->v vb e- K+\>\"", ",", 
   RowBox[{"n2vvblmKp", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9789924001820574`*^9, {3.9789925237890244`*^9, 3.9789925547870593`*^9}, 
   3.978992627860134*^9, {3.978996634167291*^9, 3.9789966400298996`*^9}, 
   3.978997260400613*^9, 3.978997339074529*^9, {3.9790044207276683`*^9, 
   3.979004436181884*^9}, {3.9790052752277756`*^9, 3.9790052883136883`*^9}, 
   3.979092805409893*^9, 3.9790936158385825`*^9, 3.979093689602125*^9, 
   3.9790942078685627`*^9, 3.9790942517352266`*^9, {3.979095388942827*^9, 
   3.979095402917474*^9}, {3.979097502917041*^9, 3.9790975218375297`*^9}, 
   3.979128850055675*^9, 3.9791289571948013`*^9, {3.979129330454926*^9, 
   3.9791293394550877`*^9}, {3.9791300925631957`*^9, 3.979130113134718*^9}, 
   3.979130704157345*^9, 3.979131052421048*^9, {3.979131369790979*^9, 
   3.9791313778766956`*^9}, {3.9942327540103464`*^9, 3.9942327580018435`*^9}},
 
 CellLabel->"In[59]:=",ExpressionUUID->"3059aac6-b1fd-46f5-831b-24e544626873"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"n", "\[Rule]", 
             RowBox[{"\[Nu]", " ", 
               OverscriptBox["\[Nu]", "_"], " ", 
               SuperscriptBox["e", "-"], " ", 
               SuperscriptBox["K", "+"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019778582778587`*^9, 4.0020727630213165`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[59]:=",ExpressionUUID->"85f40e75-0a83-4832-9cea-\
5a54e7b6e3dd"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"5.46170\"", ShowStringCharacters -> False], 
          5.461665609050144, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVLSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"5.27600\"", ShowStringCharacters -> False], 
          5.276003846984687, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVRSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.39460\"", ShowStringCharacters -> False], 
          3.394616397101223, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVLSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.24660\"", ShowStringCharacters -> False], 
          3.2465517589664996`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVRSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019778582778587`*^9, 4.002072763058316*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[59]:=",ExpressionUUID->"f64be319-4829-4172-8fc9-\
0a1abc2fe644"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.32011\"", ShowStringCharacters -> False], 
          0.32011279961333416`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSLVR2\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.31502\"", ShowStringCharacters -> False], 
          0.3150183108810282, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSRVL2\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.07391\"", ShowStringCharacters -> False], 
          0.07390792978039654, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSLVR1\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.07269\"", ShowStringCharacters -> False], 
          0.0726893371493409, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSRVL1\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019778582778587`*^9, 4.0020727630919056`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[59]:=",ExpressionUUID->"2d24c629-d8f9-44bf-8ce0-\
7725e2805a38"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"8.52020\"", ShowStringCharacters -> False], 
          8.52015626568788, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVLSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"8.17670\"", ShowStringCharacters -> False], 
          8.176741453899353, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.30731\"", ShowStringCharacters -> False], 
          0.3073125103948823, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSLVR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.30234\"", ShowStringCharacters -> False], 
          0.3023366005301439, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSRVL1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019778582778587`*^9, 4.0020727631217136`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[59]:=",ExpressionUUID->"9774cfe8-5472-4a3e-8a82-\
706d6261cc29"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02488\"", ShowStringCharacters -> False], 
          0.024881594208138767`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02152\"", ShowStringCharacters -> False], 
          0.02151713396574836, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02151\"", ShowStringCharacters -> False], 
          0.021507620726034158`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01801\"", ShowStringCharacters -> False], 
          0.018010096679289996`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019778582778587`*^9, 4.00207276315226*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[59]:=",ExpressionUUID->"1439330c-3f0b-48f7-a3e8-\
ec910a3b10ae"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01493\"", ShowStringCharacters -> False], 
          0.01492714880475771, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSRVL2*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01251\"", ShowStringCharacters -> False], 
          0.01250663353017354, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSRVL2*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01154\"", ShowStringCharacters -> False], 
          0.011538009287059166`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSRVL2*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVRSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01147\"", ShowStringCharacters -> False], 
          0.011471970704236459`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSLVR2*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019778582778587`*^9, 4.0020727631840143`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[59]:=",ExpressionUUID->"1c84b8d9-40e6-440e-ba8c-\
75996ab0bee0"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01103\"", ShowStringCharacters -> False], 
          0.011026613281287982`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSLVR2*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVRSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00867\"", ShowStringCharacters -> False], 
          0.008672354474516978, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSLVR2*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00863\"", ShowStringCharacters -> False], 
          0.008630638318839763, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSRVL2*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVRSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00761\"", ShowStringCharacters -> False], 
          0.007610680804900984, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSRVL1*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019778582778587`*^9, 4.0020727632168255`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[59]:=",ExpressionUUID->"8d2a07d0-8940-4a36-b749-\
cbc5b725ef56"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00650\"", ShowStringCharacters -> False], 
          0.006495954563571549, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSLVR2*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVRSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00632\"", ShowStringCharacters -> False], 
          0.006315645512612168, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSRVL1*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00538\"", ShowStringCharacters -> False], 
          0.0053811698366751405`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSRVL1*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVRSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00534\"", ShowStringCharacters -> False], 
          0.005342329397497349, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSLVR1*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019778582778587`*^9, 4.0020727632619762`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[59]:=",ExpressionUUID->"5badf6a7-33a8-493e-86a4-\
84fc6a7155c1"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00475\"", ShowStringCharacters -> False], 
          0.004747414732721971, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSLVR1*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVRSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00405\"", ShowStringCharacters -> False], 
          0.004054816878936683, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSLVR1*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00404\"", ShowStringCharacters -> False], 
          0.004037369250091042, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSRVL1*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVRSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00254\"", ShowStringCharacters -> False], 
          0.002535243395607346, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSLVR1*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLVRSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019778582778587`*^9, 4.0020727632960052`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[59]:=",ExpressionUUID->"ec5fc271-007f-4305-af55-\
c1a26ff8fbdc"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00135\"", ShowStringCharacters -> False], 
          0.0013499233590634552`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSLVR2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00068\"", ShowStringCharacters -> False], 
          0.0006758114678415691, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSLVR2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00068\"", ShowStringCharacters -> False], 
          0.0006753480765820156, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSLVR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00034\"", ShowStringCharacters -> False], 
          0.000338078089332126, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSLVR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"VLSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019778582778587`*^9, 4.002072763331312*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[59]:=",ExpressionUUID->"c98ed119-6d86-431a-9aa4-\
052151a4491c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<n->v vb \[Mu]- K+\>\"", ",", 
   RowBox[{"n2vvblmKp", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.994232766309776*^9, 3.9942327690320225`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"8fe79444-1824-4c70-a063-741ca1617cfa"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"n", "\[Rule]", 
             RowBox[{"\[Nu]", " ", 
               OverscriptBox["\[Nu]", "_"], " ", 
               SuperscriptBox["\[Mu]", "-"], " ", 
               SuperscriptBox["K", "+"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019778608368053`*^9, 4.00207276824432*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[60]:=",ExpressionUUID->"86f9310e-1147-4894-a223-\
b438b6f996b1"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.79690\"", ShowStringCharacters -> False], 
          2.796886304366513, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVRSL\""},
               "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.79630\"", ShowStringCharacters -> False], 
          2.7963290719266367`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVLSR\""},
               "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.77290\"", ShowStringCharacters -> False], 
          1.77286054593389, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVLSL\""},
               "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.77070\"", ShowStringCharacters -> False], 
          1.7707229492625174`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVRSR\""},
               "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019778608368053`*^9, 4.002072768246062*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[60]:=",ExpressionUUID->"1ed523c4-ba05-470a-aecf-\
a46cb799efbf"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.18209\"", ShowStringCharacters -> False], 
          0.1820898350503981, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
               "\"VLSRVL2\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.17973\"", ShowStringCharacters -> False], 
          0.179730252244306, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
               "\"VLSLVR2\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04087\"", ShowStringCharacters -> False], 
          0.04087048865321045, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
               "\"VLSRVL1\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04029\"", ShowStringCharacters -> False], 
          0.04029364288633507, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
               "\"VLSLVR1\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019778608368053`*^9, 4.0020727682801294`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[60]:=",ExpressionUUID->"48985fb5-0ce6-4655-a2e5-\
0e07e2408666"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"4.41030\"", ShowStringCharacters -> False], 
          4.410281601934061, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVRSL\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"4.40890\"", ShowStringCharacters -> False], 
          4.408939021324664, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVLSR\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.64340\"", ShowStringCharacters -> False], 
          1.6434325927778526`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVLSR\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.42100\"", ShowStringCharacters -> False], 
          1.4210340724544033`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVLSR\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019778608368053`*^9, 4.0020727682951145`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[60]:=",ExpressionUUID->"8d185628-1160-4ef8-9496-\
500f26a35ca4"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.41790\"", ShowStringCharacters -> False], 
          1.4179364480488073`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVLSL\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.19370\"", ShowStringCharacters -> False], 
          1.193664227910126, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVLSL\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.80808\"", ShowStringCharacters -> False], 
          0.808078521587841, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVRSL\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.80566\"", ShowStringCharacters -> False], 
          0.8056645925365927, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVLSR\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019778608368053`*^9, 4.0020727683415565`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[60]:=",ExpressionUUID->"b6b9066e-cc98-4999-bcb3-\
586bfe6f5995"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.62285\"", ShowStringCharacters -> False], 
          0.6228473334041712, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVRSR\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.61863\"", ShowStringCharacters -> False], 
          0.6186309284196805, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVLSL\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.37392\"", ShowStringCharacters -> False], 
          0.3739152578779671, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVRSL\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.37325\"", ShowStringCharacters -> False], 
          0.37324973397279654`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVLSR\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019778608368053`*^9, 4.0020727683780527`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[60]:=",ExpressionUUID->"446e2822-9d2b-4b35-b6aa-\
0fe187b6347f"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.28960\"", ShowStringCharacters -> False], 
          0.2896027116159821, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVRSR\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.28778\"", ShowStringCharacters -> False], 
          0.2877795636436954, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVLSL\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.17235\"", ShowStringCharacters -> False], 
          0.17235121267723943`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.17002\"", ShowStringCharacters -> False], 
          0.17002253565902228`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019778608368053`*^9, 4.002072768401603*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[60]:=",ExpressionUUID->"911429c3-4a47-4553-8aa5-\
051038f6ec1f"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10488\"", ShowStringCharacters -> False], 
          0.1048847132425052, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.05151\"", ShowStringCharacters -> False], 
          0.051506684701849756`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.05151\"", ShowStringCharacters -> False], 
          0.051505763686158335`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02529\"", ShowStringCharacters -> False], 
          0.0252886882230815, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019778608368053`*^9, 4.00207276844942*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[60]:=",ExpressionUUID->"9b0c90c0-31c5-42fe-b849-\
57a7ad278e42"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00333\"", ShowStringCharacters -> False], 
          0.00333430150637477, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVRSR\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00211\"", ShowStringCharacters -> False], 
          0.002112436974106192, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVLSR\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00102\"", ShowStringCharacters -> False], 
          0.0010239488849601436`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVRSR\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00094\"", ShowStringCharacters -> False], 
          0.0009381096417937439, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVLSR\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019778608368053`*^9, 4.0020727684807563`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[60]:=",ExpressionUUID->"84ddd484-dfca-4a37-a109-\
4567e1503fb6"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00051\"", ShowStringCharacters -> False], 
          0.000512828668249762, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVRSL\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00042\"", ShowStringCharacters -> False], 
          0.00041781890901028087`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVRSL\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00025\"", ShowStringCharacters -> False], 
          0.0002529251959564403, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVLSL\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"1.93290\"", "\[Times]", 
             SuperscriptBox["10", "\"-6\""]}], ShowStringCharacters -> False],
           1.932908683212464*^-6, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \\\"\[Nu]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"VLVLSL\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019778608368053`*^9, 4.002072768511669*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[60]:=",ExpressionUUID->"fe3b1e38-0348-4ee8-ba92-\
ee718032dcdf"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1269, 721},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>0.9 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (2021\:5e7412\:67082\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ca6cff02-b9d2-4579-a62e-4107ab759d9a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1092, 18, 26, "Input",ExpressionUUID->"3059aac6-b1fd-46f5-831b-24e544626873"],
Cell[CellGroupData[{
Cell[1697, 44, 884, 24, 38, "Print",ExpressionUUID->"85f40e75-0a83-4832-9cea-5a54e7b6e3dd"],
Cell[2584, 70, 4037, 95, 27, "Print",ExpressionUUID->"f64be319-4829-4172-8fc9-0a1abc2fe644"],
Cell[6624, 167, 4048, 95, 27, "Print",ExpressionUUID->"2d24c629-d8f9-44bf-8ce0-7725e2805a38"],
Cell[10675, 264, 5958, 127, 26, "Print",ExpressionUUID->"9774cfe8-5472-4a3e-8a82-706d6261cc29"],
Cell[16636, 393, 5967, 127, 26, "Print",ExpressionUUID->"1439330c-3f0b-48f7-a3e8-ec910a3b10ae"],
Cell[22606, 522, 5971, 127, 26, "Print",ExpressionUUID->"1c84b8d9-40e6-440e-ba8c-75996ab0bee0"],
Cell[28580, 651, 5971, 127, 26, "Print",ExpressionUUID->"8d2a07d0-8940-4a36-b749-cbc5b725ef56"],
Cell[34554, 780, 5972, 127, 26, "Print",ExpressionUUID->"5badf6a7-33a8-493e-86a4-84fc6a7155c1"],
Cell[40529, 909, 5969, 127, 26, "Print",ExpressionUUID->"ec5fc271-007f-4305-af55-c1a26ff8fbdc"],
Cell[46501, 1038, 5978, 127, 26, "Print",ExpressionUUID->"c98ed119-6d86-431a-9aa4-052151a4491c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[52528, 1171, 319, 6, 26, "Input",ExpressionUUID->"8fe79444-1824-4c70-a063-741ca1617cfa"],
Cell[CellGroupData[{
Cell[52872, 1181, 885, 24, 38, "Print",ExpressionUUID->"86f9310e-1147-4894-a223-b438b6f996b1"],
Cell[53760, 1207, 4054, 95, 27, "Print",ExpressionUUID->"1ed523c4-ba05-470a-aecf-a46cb799efbf"],
Cell[57817, 1304, 4078, 95, 27, "Print",ExpressionUUID->"48985fb5-0ce6-4655-a2e5-0e07e2408666"],
Cell[61898, 1401, 6011, 130, 26, "Print",ExpressionUUID->"8d185628-1160-4ef8-9496-500f26a35ca4"],
Cell[67912, 1533, 6006, 129, 26, "Print",ExpressionUUID->"b6b9066e-cc98-4999-bcb3-586bfe6f5995"],
Cell[73921, 1664, 5999, 127, 26, "Print",ExpressionUUID->"446e2822-9d2b-4b35-b6aa-0fe187b6347f"],
Cell[79923, 1793, 6015, 129, 26, "Print",ExpressionUUID->"911429c3-4a47-4553-8aa5-051038f6ec1f"],
Cell[85941, 1924, 6034, 131, 26, "Print",ExpressionUUID->"9b0c90c0-31c5-42fe-b849-57a7ad278e42"],
Cell[91978, 2057, 6009, 127, 26, "Print",ExpressionUUID->"84ddd484-dfca-4a37-a109-4567e1503fb6"],
Cell[97990, 2186, 6091, 129, 26, "Print",ExpressionUUID->"fe3b1e38-0348-4ee8-ba92-ee718032dcdf"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/complete_decay_width_expression/n2_vbe_vbmu_vbtau_K0.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     62063,       1596]
NotebookOptionsPosition[     59832,       1557]
NotebookOutlinePosition[     60318,       1576]
CellTagsIndexPosition[     60275,       1573]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{
  "\"\<n->vbe vb\[Mu] vb\[Tau] K0\>\"", ",", "n2vbevb\[Mu]vb\[Tau]K0"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.9789924001820574`*^9, {3.9789925237890244`*^9, 3.9789925547870593`*^9}, 
   3.978992627860134*^9, {3.978996634167291*^9, 3.9789966400298996`*^9}, 
   3.978997260400613*^9, 3.978997339074529*^9, {3.9790044207276683`*^9, 
   3.979004436181884*^9}, {3.9790052752277756`*^9, 3.9790052883136883`*^9}, 
   3.979092805409893*^9, {3.9791006010032234`*^9, 3.979100626495654*^9}, 
   3.9791014442341566`*^9, 3.9791023170058928`*^9, 3.979102704936545*^9, 
   3.979102746517002*^9, {3.979103899177094*^9, 3.979103917349739*^9}, 
   3.9945365657718034`*^9, 3.9945427174787717`*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"85d8720d-b525-4fb6-be7c-bed12bf98235"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"n", "\[Rule]", 
             RowBox[{
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "e"], " ", 
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "\[Mu]"], " ", 
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "\[Tau]"], " ", 
               SuperscriptBox["K", "0"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002076903183771*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"6012a161-5dba-4ec0-be66-\
9061d77cc17a"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.37310\"", ShowStringCharacters -> False], 
          1.3731164276768748`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL2\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.35200\"", ShowStringCharacters -> False], 
          1.3520233477121477`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL2\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.34730\"", ShowStringCharacters -> False], 
          1.3472701080282112`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR3\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.32660\"", ShowStringCharacters -> False], 
          1.3265740653985232`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR3\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020769031916466`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"4d98c631-b161-40c2-8096-\
2edac0730ff9"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.93121\"", ShowStringCharacters -> False], 
          0.9312136982636108, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL1\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.91321\"", ShowStringCharacters -> False], 
          0.9132142218883975, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL1\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.61193\"", ShowStringCharacters -> False], 
          0.6119346693012948, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR2\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.60297\"", ShowStringCharacters -> False], 
          0.6029679255112619, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR2\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002076903199805*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"be93542a-6a6e-4a25-a173-\
99277429f8e2"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.05211\"", ShowStringCharacters -> False], 
          0.05210596815342129, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR1\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.05185\"", ShowStringCharacters -> False], 
          0.05184994394758571, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR1\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00044\"", ShowStringCharacters -> False], 
          0.0004414186516776478, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"TLSLTL\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.72030\"", ShowStringCharacters -> False], 
          2.7202637503385843`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020769032168355`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"b9652b50-d4d0-48e6-bc3e-\
f4e2fcf2e50e"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.67850\"", ShowStringCharacters -> False], 
          2.6784765139072806`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.25120\"", ShowStringCharacters -> False], 
          2.2512245456822075`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.22990\"", ShowStringCharacters -> False], 
          2.2299363703093267`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.21240\"", ShowStringCharacters -> False], 
          2.212392925171557, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020769032273207`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"60d019c0-c9b5-4ead-9fa7-\
c87ab8ef3fe4"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.19150\"", ShowStringCharacters -> False], 
          2.1914719518838828`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.79060\"", ShowStringCharacters -> False], 
          1.7905868775448812`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.77370\"", ShowStringCharacters -> False], 
          1.7736546139274356`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR3*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.76420\"", ShowStringCharacters -> False], 
          1.7641641789681393`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020769032303295`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"142e5292-a250-4d81-8608-\
e9d8f7e1ccd7"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.74750\"", ShowStringCharacters -> False], 
          1.7474817753845162`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR3*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.49940\"", ShowStringCharacters -> False], 
          1.4993535525435155`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.47440\"", ShowStringCharacters -> False], 
          1.4744117534335217`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.35570\"", ShowStringCharacters -> False], 
          1.3557139760068853`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002076903245514*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"433fdbc7-5972-42d9-a1b4-\
e84d16135774"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.34290\"", ShowStringCharacters -> False], 
          1.3428939856900353`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.34290\"", ShowStringCharacters -> False], 
          1.3428939856900353`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR3*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.33020\"", ShowStringCharacters -> False], 
          1.3301952245960398`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR3*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.11110\"", ShowStringCharacters -> False], 
          1.111116973963932, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020769032615876`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"be9522d8-f68e-4a12-9157-\
b7421c2d129a"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.10820\"", ShowStringCharacters -> False], 
          1.1082432285115955`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.10060\"", ShowStringCharacters -> False], 
          1.1006099576616726`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR3*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.09780\"", ShowStringCharacters -> False], 
          1.0977633871072308`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.91664\"", ShowStringCharacters -> False], 
          0.9166371643064867, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002076903267708*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"e4a47be3-188b-4772-bfc7-\
ee4e6d96630e"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.89114\"", ShowStringCharacters -> False], 
          0.8911382585107201, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.88896\"", ShowStringCharacters -> False], 
          0.888960449729416, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.88271\"", ShowStringCharacters -> False], 
          0.8827114191867418, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR3*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.88055\"", ShowStringCharacters -> False], 
          0.8805542043419039, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020769032772355`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"fba57a63-8e2a-4dcb-aeb0-\
3b8404e6e9f6"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.74605\"", ShowStringCharacters -> False], 
          0.7460469273366768, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.74498\"", ShowStringCharacters -> False], 
          0.7449778851262522, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.61904\"", ShowStringCharacters -> False], 
          0.6190390109499769, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.49033\"", ShowStringCharacters -> False], 
          0.4903273800292577, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020769032933064`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"60238724-76b5-497f-bd44-\
317648176bbe"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.48700\"", ShowStringCharacters -> False], 
          0.487004562023398, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.48569\"", ShowStringCharacters -> False], 
          0.48569071449706613`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.48240\"", ShowStringCharacters -> False], 
          0.48239931793807034`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.38512\"", ShowStringCharacters -> False], 
          0.3851205803686505, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020769033034225`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"0c1b0d87-ae6a-4b25-839f-\
7fe4340a188c"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.38231\"", ShowStringCharacters -> False], 
          0.38231469906478815`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.28848\"", ShowStringCharacters -> False], 
          0.2884793455687288, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.28701\"", ShowStringCharacters -> False], 
          0.28701244987944374`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.24513\"", ShowStringCharacters -> False], 
          0.2451305985828047, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020769033169403`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"9a8bb01d-7c75-4177-a611-\
be8d333eebdb"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.24281\"", ShowStringCharacters -> False], 
          0.24281257873805007`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.24228\"", ShowStringCharacters -> False], 
          0.2422840280283627, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.23999\"", ShowStringCharacters -> False], 
          0.23999292610847275`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR3*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.19264\"", ShowStringCharacters -> False], 
          0.1926407570838525, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002076903327286*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"fd62fcb5-f6da-44dd-97aa-\
38c45b5c35e6"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.18979\"", ShowStringCharacters -> False], 
          0.18979418652941052`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.14478\"", ShowStringCharacters -> False], 
          0.1447782421940712, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.14156\"", ShowStringCharacters -> False], 
          0.1415620942850065, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.05199\"", ShowStringCharacters -> False], 
          0.0519934836597186, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020769033393188`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"fb9c0299-547f-4c9c-9ecd-\
3f5105ab2666"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00051\"", ShowStringCharacters -> False], 
          0.0005104898932960257, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"TLSLTL*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00036\"", ShowStringCharacters -> False], 
          0.0003619455974534398, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"TLSLTL*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00036\"", ShowStringCharacters -> False], 
          0.000357551524634836, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"TLSLTL*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00035\"", ShowStringCharacters -> False], 
          0.00035417042274703617`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"TLSLTL*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020769033393188`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"f12aa70b-dd5a-4eb4-93d1-\
6bdd44617367"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00006\"", ShowStringCharacters -> False], 
          0.000058960751315098796`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"TLSLTL*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00005\"", ShowStringCharacters -> False], 
          0.00005205232794522137, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"TLSLTL*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00005\"", ShowStringCharacters -> False], 
          0.000051560107349994685`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"TLSLTL*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00003\"", ShowStringCharacters -> False], 
          0.00003411258873403442, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"TLSLTL*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020769033551474`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"646a9bfb-d40c-457e-bebf-\
d7defeb00bda"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.000017770096287204095`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"TLSLTL*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"4.35250\"", "\[Times]", 
             SuperscriptBox["10", "\"-6\""]}], ShowStringCharacters -> False],
           4.352521302588582*^-6, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"TLSLTL*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020769033709335`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"fbe61326-7bd5-4299-82f8-\
65add7b36f9a"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1269., 726.5},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>0.8 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (2021\:5e7412\:67082\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0a5f174b-1bae-4516-91df-e854a7fc7ddf"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 818, 14, 22, "Input",ExpressionUUID->"85d8720d-b525-4fb6-be7c-bed12bf98235"],
Cell[CellGroupData[{
Cell[1423, 40, 1014, 28, 35, "Print",ExpressionUUID->"6012a161-5dba-4ec0-be66-9061d77cc17a"],
Cell[2440, 70, 2849, 75, 21, "Print",ExpressionUUID->"4d98c631-b161-40c2-8096-2edac0730ff9"],
Cell[5292, 147, 2843, 75, 21, "Print",ExpressionUUID->"be93542a-6a6e-4a25-a173-99277429f8e2"],
Cell[8138, 224, 3038, 79, 21, "Print",ExpressionUUID->"b9652b50-d4d0-48e6-bc3e-f4e2fcf2e50e"],
Cell[11179, 305, 3580, 90, 21, "Print",ExpressionUUID->"60d019c0-c9b5-4ead-9fa7-c87ab8ef3fe4"],
Cell[14762, 397, 3582, 90, 21, "Print",ExpressionUUID->"142e5292-a250-4d81-8608-e9d8f7e1ccd7"],
Cell[18347, 489, 3580, 90, 21, "Print",ExpressionUUID->"433fdbc7-5972-42d9-a1b4-e84d16135774"],
Cell[21930, 581, 3580, 90, 21, "Print",ExpressionUUID->"be9522d8-f68e-4a12-9157-b7421c2d129a"],
Cell[25513, 673, 3579, 90, 21, "Print",ExpressionUUID->"e4a47be3-188b-4772-bfc7-ee4e6d96630e"],
Cell[29095, 765, 3577, 90, 21, "Print",ExpressionUUID->"fba57a63-8e2a-4dcb-aeb0-3b8404e6e9f6"],
Cell[32675, 857, 3578, 90, 21, "Print",ExpressionUUID->"60238724-76b5-497f-bd44-317648176bbe"],
Cell[36256, 949, 3581, 90, 21, "Print",ExpressionUUID->"0c1b0d87-ae6a-4b25-839f-7fe4340a188c"],
Cell[39840, 1041, 3582, 90, 21, "Print",ExpressionUUID->"9a8bb01d-7c75-4177-a611-be8d333eebdb"],
Cell[43425, 1133, 3580, 90, 21, "Print",ExpressionUUID->"fd62fcb5-f6da-44dd-97aa-38c45b5c35e6"],
Cell[47008, 1225, 3580, 90, 21, "Print",ExpressionUUID->"fb9c0299-547f-4c9c-9ecd-3f5105ab2666"],
Cell[50591, 1317, 3590, 90, 21, "Print",ExpressionUUID->"f12aa70b-dd5a-4eb4-93d1-6bdd44617367"],
Cell[54184, 1409, 3613, 91, 21, "Print",ExpressionUUID->"646a9bfb-d40c-457e-bebf-d7defeb00bda"],
Cell[57800, 1502, 2004, 51, 21, "Print",ExpressionUUID->"fbe61326-7bd5-4299-82f8-65add7b36f9a"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/complete_decay_width_expression/n2_vbx_vbx_lm_Kp.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     29725,        705]
NotebookOptionsPosition[     28301,        671]
NotebookOutlinePosition[     28785,        690]
CellTagsIndexPosition[     28742,        687]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<n->vb vb e- K+\>\"", ",", 
   RowBox[{"n2vbvblmKpid", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9789924001820574`*^9, {3.9789925237890244`*^9, 3.9789925547870593`*^9}, 
   3.978992627860134*^9, {3.978996634167291*^9, 3.9789966400298996`*^9}, 
   3.978997260400613*^9, 3.978997339074529*^9, {3.9790044207276683`*^9, 
   3.979004436181884*^9}, {3.9790052752277756`*^9, 3.9790052883136883`*^9}, 
   3.979092805409893*^9, 3.979107404588893*^9, 3.979107721428184*^9, {
   3.979108370695504*^9, 3.979108399903558*^9}, {3.994235372767342*^9, 
   3.994235385055896*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"1ed34cac-fee1-4a40-8a30-cf2a9cfa26a3"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"n", "\[Rule]", 
             RowBox[{
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "x"], " ", 
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "x"], " ", 
               SuperscriptBox["e", "-"], " ", 
               SuperscriptBox["K", "+"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001933653204421*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[46]:=",ExpressionUUID->"8a12f7e4-c9d3-4ff7-ae49-\
a99609b4d643"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.72110\"", ShowStringCharacters -> False], 
          2.721123378492094, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SLSRSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.71250\"", ShowStringCharacters -> False], 
          2.7124820471244675`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SLSLSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.69420\"", ShowStringCharacters -> False], 
          1.6942384347408441`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SLSRSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.68510\"", ShowStringCharacters -> False], 
          1.68511247120656, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SLSLSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001933653210923*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[46]:=",ExpressionUUID->"1d4c004c-3670-45b4-962f-\
7068825b7409"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"4.24550\"", ShowStringCharacters -> False], 
          4.245507030672509, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SLSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"4.22360\"", ShowStringCharacters -> False], 
          4.223614876194456, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SLSLSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SLSLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02464\"", ShowStringCharacters -> False], 
          0.024642014426920718`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SLSRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02138\"", ShowStringCharacters -> False], 
          0.021384390994518377`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SLSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001933653238407*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[46]:=",ExpressionUUID->"be04a7f9-1734-407a-8e54-\
d353a29cfdca"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02130\"", ShowStringCharacters -> False], 
          0.021297613908705774`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SLSRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01791\"", ShowStringCharacters -> False], 
          0.017909197065366547`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SLSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019336532736635`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[46]:=",ExpressionUUID->"d0de9055-b518-4273-9a29-\
e7036a43e1bc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<n->vb vb \[Mu]- K+\>\"", ",", 
   RowBox[{"n2vbvblmKpid", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.994235389316861*^9, 3.994235396077255*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"9757c9ee-0c15-4fc2-b5b1-a050beeec6bb"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"n", "\[Rule]", 
             RowBox[{
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "x"], " ", 
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "x"], " ", 
               SuperscriptBox["\[Mu]", "-"], " ", 
               SuperscriptBox["K", "+"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019336549340973`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[47]:=",ExpressionUUID->"51b59027-271c-43a9-afb1-\
139824ea9245"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.38530\"", ShowStringCharacters -> False], 
          1.3852704373650353`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SLSLSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.37910\"", ShowStringCharacters -> False], 
          1.3791390431747805`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SLSRSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.88333\"", ShowStringCharacters -> False], 
          0.8833267231142969, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SLSLSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.86976\"", ShowStringCharacters -> False], 
          0.8697637722745917, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SLSRSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001933654940875*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[47]:=",ExpressionUUID->"65e0b092-e8d2-4383-9678-\
684ec9cd9649"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.18780\"", ShowStringCharacters -> False], 
          2.187816907838486, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SLSLSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.16800\"", ShowStringCharacters -> False], 
          2.168004643400821, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SLSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.62560\"", ShowStringCharacters -> False], 
          1.625646136114125, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SLSRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.40620\"", ShowStringCharacters -> False], 
          1.4061625889426346`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SLSRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019336549734516`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[47]:=",ExpressionUUID->"42496d9d-e5cf-4f21-b599-\
565dfafe1d5b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.39870\"", ShowStringCharacters -> False], 
          1.3986878789165922`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SLSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.17740\"", ShowStringCharacters -> False], 
          1.1774407199407355`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SLSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019336550094624`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[47]:=",ExpressionUUID->"9119c31d-c05d-47d4-bbcc-\
07696d0590ea"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1909, 1001},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>0.7 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (2021\:5e7412\:67082\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0f1482ee-f0dc-41d9-a7e9-6b6dcc86c1fd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 742, 13, 21, "Input",ExpressionUUID->"1ed34cac-fee1-4a40-8a30-cf2a9cfa26a3"],
Cell[CellGroupData[{
Cell[1347, 39, 966, 27, 31, "Print",ExpressionUUID->"8a12f7e4-c9d3-4ff7-ae49-a99609b4d643"],
Cell[2316, 68, 3818, 91, 22, "Print",ExpressionUUID->"1d4c004c-3670-45b4-962f-7068825b7409"],
Cell[6137, 161, 5545, 119, 21, "Print",ExpressionUUID->"be04a7f9-1734-407a-8e54-d353a29cfdca"],
Cell[11685, 282, 2897, 63, 21, "Print",ExpressionUUID->"d0de9055-b518-4273-9a29-e7036a43e1bc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14631, 351, 321, 6, 21, "Input",ExpressionUUID->"9757c9ee-0c15-4fc2-b5b1-a050beeec6bb"],
Cell[CellGroupData[{
Cell[14977, 361, 972, 27, 31, "Print",ExpressionUUID->"51b59027-271c-43a9-afb1-139824ea9245"],
Cell[15952, 390, 3837, 91, 22, "Print",ExpressionUUID->"65e0b092-e8d2-4383-9678-684ec9cd9649"],
Cell[19792, 483, 5571, 119, 21, "Print",ExpressionUUID->"42496d9d-e5cf-4f21-b599-565dfafe1d5b"],
Cell[25366, 604, 2907, 63, 21, "Print",ExpressionUUID->"9119c31d-c05d-47d4-bbcc-07696d0590ea"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/complete_decay_width_expression/n2_vbx_vbx_vby_K0.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     15314,        400]
NotebookOptionsPosition[     14339,        374]
NotebookOutlinePosition[     14823,        393]
CellTagsIndexPosition[     14780,        390]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<n->vbx vbx vby K0\>\"", ",", "n2vbxvbxvbyK0"}], "]"}]], "Input",\

 CellChangeTimes->{
  3.9789924001820574`*^9, {3.9789925237890244`*^9, 3.9789925547870593`*^9}, 
   3.978992627860134*^9, {3.978996634167291*^9, 3.9789966400298996`*^9}, 
   3.978997260400613*^9, 3.978997339074529*^9, {3.9790044207276683`*^9, 
   3.979004436181884*^9}, {3.9790052752277756`*^9, 3.9790052883136883`*^9}, 
   3.979092805409893*^9, {3.9791006010032234`*^9, 3.979100626495654*^9}, 
   3.9791014442341566`*^9, 3.9791023170058928`*^9, 3.979102704936545*^9, 
   3.979102746517002*^9, 3.994575633408027*^9, 3.994575785088955*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"1ed34cac-fee1-4a40-8a30-cf2a9cfa26a3"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"p", "\[Rule]", 
             RowBox[{
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "x"], " ", 
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "x"], " ", 
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "y"], " ", 
               SuperscriptBox["K", "0"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001934685637659*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[47]:=",ExpressionUUID->"f3bfdfba-2c7a-4624-a126-\
fa16d6852764"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.05370\"", ShowStringCharacters -> False], 
          2.053721678961475, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSL2\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.01510\"", ShowStringCharacters -> False], 
          2.0150642527491662`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR3\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.39650\"", ShowStringCharacters -> False], 
          1.3964514818104254`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSL1\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.93139\"", ShowStringCharacters -> False], 
          0.9313866796049561, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR2\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019346856436872`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[47]:=",ExpressionUUID->"2af65805-72d0-4ee0-ab51-\
dda4ec1a64c0"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.07880\"", ShowStringCharacters -> False], 
          0.07879855327086516, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR1\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"4.06860\"", ShowStringCharacters -> False], 
          4.0686022859804165`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.36990\"", ShowStringCharacters -> False], 
          3.36986291909976, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSL2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.33800\"", ShowStringCharacters -> False], 
          3.3379966030799046`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019346856652126`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[47]:=",ExpressionUUID->"81ee0f9f-a6fd-4013-a921-\
ff43854abe75"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.68990\"", ShowStringCharacters -> False], 
          2.689903350360047, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.66450\"", ShowStringCharacters -> False], 
          2.66446691205877, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR3*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.25990\"", ShowStringCharacters -> False], 
          2.2598719012081125`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.73061\"", ShowStringCharacters -> False], 
          0.7306056829005121, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019346856810017`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[47]:=",ExpressionUUID->"8a441f8d-d6cf-494c-8fe2-\
077a94ae6bbf"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.72370\"", ShowStringCharacters -> False], 
          0.723696882116583, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.57150\"", ShowStringCharacters -> False], 
          0.5715040693750899, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.42596\"", ShowStringCharacters -> False], 
          0.42596495790699884`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001934685696701*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[47]:=",ExpressionUUID->"10f927b1-24af-46de-9fcf-\
d01ef75a5405"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1909, 1001},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>0.6 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (2021\:5e7412\:67082\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"984510cc-039d-4a2e-915f-190b0e284fd0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 742, 12, 19, "Input",ExpressionUUID->"1ed34cac-fee1-4a40-8a30-cf2a9cfa26a3"],
Cell[CellGroupData[{
Cell[1347, 38, 1005, 28, 30, "Print",ExpressionUUID->"f3bfdfba-2c7a-4624-a126-fa16d6852764"],
Cell[2355, 68, 2750, 71, 18, "Print",ExpressionUUID->"2af65805-72d0-4ee0-ab51-dda4ec1a64c0"],
Cell[5108, 141, 3233, 80, 18, "Print",ExpressionUUID->"81ee0f9f-a6fd-4013-a921-ff43854abe75"],
Cell[8344, 223, 3376, 82, 17, "Print",ExpressionUUID->"8a441f8d-d6cf-494c-8fe2-077a94ae6bbf"],
Cell[11723, 307, 2588, 63, 17, "Print",ExpressionUUID->"10f927b1-24af-46de-9fcf-d01ef75a5405"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/complete_decay_width_expression/n2_vbx_vbx_vy_K0.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     21840,        515]
NotebookOptionsPosition[     20863,        489]
NotebookOutlinePosition[     21347,        508]
CellTagsIndexPosition[     21304,        505]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<n->vb vb v K0\>\"", ",", "n2vbxvbxvyK0"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9789924001820574`*^9, {3.9789925237890244`*^9, 3.9789925547870593`*^9}, 
   3.978992627860134*^9, {3.978996634167291*^9, 3.9789966400298996`*^9}, 
   3.978997260400613*^9, 3.978997339074529*^9, {3.9790044207276683`*^9, 
   3.979004436181884*^9}, {3.9790052752277756`*^9, 3.9790052883136883`*^9}, 
   3.979092805409893*^9, {3.9791006010032234`*^9, 3.979100626495654*^9}, 
   3.9791014442341566`*^9, 3.99458227713103*^9, {3.994583628768255*^9, 
   3.994583637464738*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"1ed34cac-fee1-4a40-8a30-cf2a9cfa26a3"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"n", "\[Rule]", 
             RowBox[{
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "x"], " ", 
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "x"], " ", 
               SubscriptBox["\[Nu]", "y"], " ", 
               SuperscriptBox["K", "0"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019351089200506`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[49]:=",ExpressionUUID->"848e6c01-cccd-4530-ac97-\
50fff858faac"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.63160\"", ShowStringCharacters -> False], 
          3.6316414133902244`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSR2\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.56330\"", ShowStringCharacters -> False], 
          3.563282632643122, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL3\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.42560\"", ShowStringCharacters -> False], 
          2.425633476084675, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSR1\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.55650\"", ShowStringCharacters -> False], 
          1.5564748665472972`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL2\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019351089261017`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[49]:=",ExpressionUUID->"f1cebf82-d1d7-4d44-a552-\
8e02a05ff150"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.13962\"", ShowStringCharacters -> False], 
          0.13961696478395993`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL1\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"7.19460\"", ShowStringCharacters -> False], 
          7.194599301231697, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL3\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"5.91500\"", ShowStringCharacters -> False], 
          5.914979482796713, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"5.85900\"", ShowStringCharacters -> False], 
          5.859045870666247, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL3\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001935108954125*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[49]:=",ExpressionUUID->"8ccc81f6-0972-4977-bec8-\
09f199e88916"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"4.65910\"", ShowStringCharacters -> False], 
          4.659099213450686, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"4.61500\"", ShowStringCharacters -> False], 
          4.615041537673374, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL2*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL3\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.85950\"", ShowStringCharacters -> False], 
          3.859538115786756, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.33560\"", ShowStringCharacters -> False], 
          1.3355534305654502`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001935108988949*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[49]:=",ExpressionUUID->"3091b6a5-d9b4-405d-b6be-\
465cd5e01568"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.32290\"", ShowStringCharacters -> False], 
          1.3229240837043115`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL1*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL3\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.05370\"", ShowStringCharacters -> False], 
          1.0536537832928246`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.79200\"", ShowStringCharacters -> False], 
          0.7920002362202999, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL1*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL2\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019351090258155`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[49]:=",ExpressionUUID->"6952fafe-cbb2-48e9-adbe-\
16cab322a4f0"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1909, 1001},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>0.8 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (2021\:5e7412\:67082\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8a27f4ff-82da-47d8-aaf9-6ec0f45f4354"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 690, 11, 22, "Input",ExpressionUUID->"1ed34cac-fee1-4a40-8a30-cf2a9cfa26a3"],
Cell[CellGroupData[{
Cell[1295, 37, 970, 27, 35, "Print",ExpressionUUID->"848e6c01-cccd-4530-ac97-50fff858faac"],
Cell[2268, 66, 3801, 91, 24, "Print",ExpressionUUID->"f1cebf82-d1d7-4d44-a552-8e02a05ff150"],
Cell[6072, 159, 5073, 112, 24, "Print",ExpressionUUID->"8ccc81f6-0972-4977-bec8-09f199e88916"],
Cell[11148, 273, 5497, 119, 24, "Print",ExpressionUUID->"3091b6a5-d9b4-405d-b6be-465cd5e01568"],
Cell[16648, 394, 4187, 91, 24, "Print",ExpressionUUID->"6952fafe-cbb2-48e9-adbe-16cab322a4f0"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/complete_decay_width_expression/n2_vbx_vby_lm_Kp.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    125452,       2788]
NotebookOptionsPosition[    122264,       2736]
NotebookOutlinePosition[    122747,       2755]
CellTagsIndexPosition[    122704,       2752]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<n->vb vb e- K+\>\"", ",", 
   RowBox[{"n2vbxvbylmKp", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9789924001820574`*^9, {3.9789925237890244`*^9, 3.9789925547870593`*^9}, 
   3.978992627860134*^9, {3.978996634167291*^9, 3.9789966400298996`*^9}, 
   3.978997260400613*^9, 3.978997339074529*^9, {3.9790044207276683`*^9, 
   3.979004436181884*^9}, {3.9790052752277756`*^9, 3.9790052883136883`*^9}, 
   3.979092805409893*^9, 3.979107404588893*^9, 3.979107721428184*^9, {
   3.979108370695504*^9, 3.979108399903558*^9}, 3.9791099572057495`*^9, 
   3.979110002261174*^9, 3.979110715129105*^9, 3.9791107538126526`*^9, 
   3.979434763279215*^9, {3.994234156692501*^9, 3.994234163655613*^9}, {
   3.9942341959546185`*^9, 3.9942341972669168`*^9}, 4.0019819190367823`*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"d35f0d96-3b1e-4dd1-b839-d0112a50c8ca"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"n", "\[Rule]", 
             RowBox[{
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "x"], " ", 
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "y"], " ", 
               SuperscriptBox["e", "-"], " ", 
               SuperscriptBox["K", "+"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020793430483894`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"815cc292-a13b-4b5b-a8c7-\
20506f09cb33"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"64.90800\"", ShowStringCharacters -> False], 
          64.90758773758377, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLTLSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"39.86400\"", ShowStringCharacters -> False], 
          39.86389690281661, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLTLSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.35790\"", ShowStringCharacters -> False], 
          1.3578582259921679`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSRSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.35520\"", ShowStringCharacters -> False], 
          1.3551700414162426`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSLSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020793430537753`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"41a09e84-9b8a-4273-8c36-\
ef790ce9c160"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.24990\"", ShowStringCharacters -> False], 
          1.2498957233787948`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLVLVR2\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.85779\"", ShowStringCharacters -> False], 
          0.8577940812376386, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSRSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.85405\"", ShowStringCharacters -> False], 
          0.8540478171023339, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSLSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.28790\"", ShowStringCharacters -> False], 
          0.28789912164228715`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLVLVR1\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002079343081601*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"97aba7f6-7cbc-4def-ac76-\
aeacfa2376bf"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00191\"", ShowStringCharacters -> False], 
          0.0019144785118451033`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLSLTL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"100.73000\"", ShowStringCharacters -> False], 
          100.73116529374971`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLTLSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLTLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.12990\"", ShowStringCharacters -> False], 
          2.1299174469250377`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.12550\"", ShowStringCharacters -> False], 
          2.125535671166058, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSLSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020793431067705`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"b1fe4561-e9ac-459f-ace6-\
681f564acabe"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.19860\"", ShowStringCharacters -> False], 
          1.198551290423935, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLVLVR2\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.25184\"", ShowStringCharacters -> False], 
          0.2518386151534901, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLTLSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.24131\"", ShowStringCharacters -> False], 
          0.2413092343003914, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLTLSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.22599\"", ShowStringCharacters -> False], 
          0.22599100310714265`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLTLSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020793431408772`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"22023cc5-cb2c-4133-a16d-\
e8be3d3b90e1"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.19967\"", ShowStringCharacters -> False], 
          0.19967230551957837`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLTLSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09208\"", ShowStringCharacters -> False], 
          0.09207797470587409, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLTLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.06909\"", ShowStringCharacters -> False], 
          0.069085645073103, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLTLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04291\"", ShowStringCharacters -> False], 
          0.04291326733151411, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLTLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020793431776314`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"971cbd77-6f96-4532-b8dd-\
7ae6725008af"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03231\"", ShowStringCharacters -> False], 
          0.03230594270385166, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLTLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01249\"", ShowStringCharacters -> False], 
          0.012486629287811196`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01085\"", ShowStringCharacters -> False], 
          0.010845453802791437`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01082\"", ShowStringCharacters -> False], 
          0.01081970811225262, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020793432148237`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"d083a656-7e36-4671-9f1c-\
9020cdf3b650"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00927\"", ShowStringCharacters -> False], 
          0.009268505133716468, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00911\"", ShowStringCharacters -> False], 
          0.009107538343661145, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00517\"", ShowStringCharacters -> False], 
          0.005167313959414027, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00410\"", ShowStringCharacters -> False], 
          0.0041001861246383695`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLSLTL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLTLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002079343250495*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"6a89f798-68a3-4e7f-bd7e-\
ab5f10fa4230"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00409\"", ShowStringCharacters -> False], 
          0.004085229629968529, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLSLTL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLTLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00313\"", ShowStringCharacters -> False], 
          0.0031265296118267744`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00212\"", ShowStringCharacters -> False], 
          0.002123703195158186, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00039\"", ShowStringCharacters -> False], 
          0.00039259595138437013`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLSLTL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLVLVR2\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002079343288971*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"e4f6d082-bf6b-42dc-b9ab-\
9ea3f0699cca"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00020\"", ShowStringCharacters -> False], 
          0.00019607702627774792`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLSLTL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLVLVR1\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00011\"", ShowStringCharacters -> False], 
          0.0001074962526381934, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLSLTL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00009\"", ShowStringCharacters -> False], 
          0.00009158603160793826, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLSLTL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00004\"", ShowStringCharacters -> False], 
          0.00003917618379994199, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLTLSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020793433254623`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"3df1d45a-dfca-4816-8bcd-\
0c22d0d61bf4"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00004\"", ShowStringCharacters -> False], 
          0.000038438766237455166`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLTLSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00001\"", ShowStringCharacters -> False], 
          0.000014092154835696791`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLTLSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00001\"", ShowStringCharacters -> False], 
          0.000014092154835696791`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLTLSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00001\"", ShowStringCharacters -> False], 
          0.000010085449329015866`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLSLTL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.00207934336207*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"c7de3359-7dad-4d26-bab7-\
f3253f6a2543"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"8.67440\"", "\[Times]", 
             SuperscriptBox["10", "\"-6\""]}], ShowStringCharacters -> False],
           8.674352313751683*^-6, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLSLTL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"4.89250\"", "\[Times]", 
             SuperscriptBox["10", "\"-6\""]}], ShowStringCharacters -> False],
           4.89249333250823*^-6, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"3.29470\"", "\[Times]", 
             SuperscriptBox["10", "\"-6\""]}], ShowStringCharacters -> False],
           3.2946802726008407`*^-6, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"1.04110\"", "\[Times]", 
             SuperscriptBox["10", "\"-6\""]}], ShowStringCharacters -> False],
           1.0411226237096566`*^-6, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020793433985696`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"56704520-7c0c-42d7-8515-\
de6fab3d3032"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"4.51960\"", "\[Times]", 
             SuperscriptBox["10", "\"-7\""]}], ShowStringCharacters -> False],
           4.5196265124068294`*^-7, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020793434343357`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"a948048d-1d9c-4458-912b-\
254c9c371c41"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<n->vb vb \[Mu]- K+\>\"", ",", 
   RowBox[{"n2vbxvbylmKp", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.994234183118163*^9, 3.99423419776379*^9}, 
   4.0019819190452037`*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"af9db8ec-08ef-4fd1-9139-db2111c58ae8"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"n", "\[Rule]", 
             RowBox[{
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "x"], " ", 
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "y"], " ", 
               SuperscriptBox["\[Mu]", "-"], " ", 
               SuperscriptBox["K", "+"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020793457486324`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"4766fa2f-553d-4cd8-bb1c-\
c4fd2e6390fb"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"33.40100\"", ShowStringCharacters -> False], 
          33.40056854183026, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLTLSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"21.05900\"", ShowStringCharacters -> False], 
          21.05877171599645, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLTLSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.73605\"", ShowStringCharacters -> False], 
          0.7360488343569165, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLVLVR2\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.69686\"", ShowStringCharacters -> False], 
          0.6968634251126822, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSLSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020793457550354`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"075c7d66-d6c0-4b61-801d-\
1fbd86bd80f4"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.68949\"", ShowStringCharacters -> False], 
          0.6894945190691137, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSRSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.43976\"", ShowStringCharacters -> False], 
          0.43975966280285617`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSRSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.43852\"", ShowStringCharacters -> False], 
          0.43852119457715555`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSLSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16523\"", ShowStringCharacters -> False], 
          0.16523270299882148`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLVLVR1\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020793457854676`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"3b8cc347-24aa-4357-a5dc-\
d486753565e1"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00104\"", ShowStringCharacters -> False], 
          0.0010395208529016492`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLSLTL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"52.54100\"", ShowStringCharacters -> False], 
          52.54129593826286, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLTLSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLTLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"6.42100\"", ShowStringCharacters -> False], 
          6.4209714131308, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLTLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"4.94750\"", ShowStringCharacters -> False], 
          4.947511957055753, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLTLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002079345812379*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"9650ebe6-98cd-487c-9714-\
58df33345275"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.97300\"", ShowStringCharacters -> False], 
          2.973000015767818, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLTLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.30230\"", ShowStringCharacters -> False], 
          2.3022909465459374`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLTLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.09570\"", ShowStringCharacters -> False], 
          1.0957329028231149`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSLSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.08850\"", ShowStringCharacters -> False], 
          1.0885442036780542`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020793458468847`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"b7ac8109-b2c4-437c-9130-\
50319864eefb"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.81709\"", ShowStringCharacters -> False], 
          0.8170870453296157, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.70611\"", ShowStringCharacters -> False], 
          0.7061118521899253, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.70527\"", ShowStringCharacters -> False], 
          0.7052671984571235, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.69675\"", ShowStringCharacters -> False], 
          0.6967537859560631, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLVLVR2\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020793458840714`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"6508e5dd-6ff0-4ff9-874b-\
4f36f7836ae7"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.59366\"", ShowStringCharacters -> False], 
          0.593663752070228, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02120\"", ShowStringCharacters -> False], 
          0.02119735071459946, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLSLTL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLVLVR2\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01910\"", ShowStringCharacters -> False], 
          0.019099150408280197`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLTLSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01566\"", ShowStringCharacters -> False], 
          0.01566120447807578, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLTLSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002079345921094*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"98f4b1c4-41ec-4a4c-a7a4-\
ee0974ada5d7"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01058\"", ShowStringCharacters -> False], 
          0.010583645923588701`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLSLTL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLVLVR1\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01003\"", ShowStringCharacters -> False], 
          0.010033479218551418`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLTLSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00814\"", ShowStringCharacters -> False], 
          0.008143250209433765, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00570\"", ShowStringCharacters -> False], 
          0.005700572046020099, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020793459567275`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"aab3beb6-9e34-4bf3-b110-\
453fff57dc5a"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00443\"", ShowStringCharacters -> False], 
          0.004433670825178521, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00320\"", ShowStringCharacters -> False], 
          0.003201767051717342, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00186\"", ShowStringCharacters -> False], 
          0.0018561706577881773`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLSLTL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLTLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00143\"", ShowStringCharacters -> False], 
          0.0014301620089977574`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLTLSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020793459925337`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"25eb111d-4eb6-4822-a04e-\
9796f05ce2af"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00143\"", ShowStringCharacters -> False], 
          0.0014301620089977574`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLTLSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00107\"", ShowStringCharacters -> False], 
          0.001068648363081544, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLSLTL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLTLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00085\"", ShowStringCharacters -> False], 
          0.0008456378445203391, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLTLSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00083\"", ShowStringCharacters -> False], 
          0.0008297203115304689, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLTLSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020793460289774`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"1a6a11e0-d672-4594-b08c-\
7c3e43e6f491"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00069\"", ShowStringCharacters -> False], 
          0.0006880938678942961, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLSLTL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00064\"", ShowStringCharacters -> False], 
          0.0006394143426470986, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00055\"", ShowStringCharacters -> False], 
          0.0005452572928531014, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLSLTL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00034\"", ShowStringCharacters -> False], 
          0.00034465631988089737`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002079346064546*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"0f7796a1-1946-4360-9020-\
7fdff0317a6f"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00029\"", ShowStringCharacters -> False], 
          0.0002885081589239976, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00026\"", ShowStringCharacters -> False], 
          0.00026075559241808214`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLTLSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00017\"", ShowStringCharacters -> False], 
          0.00016802979721970435`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLSLTL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00012\"", ShowStringCharacters -> False], 
          0.00011739178302475665`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020793461015425`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"5be4ad41-4c43-417c-aeea-\
f639ddfbc28f"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.00002487242456504481, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\
\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TLSLTL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020793461363926`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"4fc76096-75d1-467b-a99d-\
1a5cdc9b3539"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1269, 721},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>1.1 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (2021\:5e7412\:67082\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9e1e37d9-497a-4753-9833-83db4f17c71c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 938, 15, 31, "Input",ExpressionUUID->"d35f0d96-3b1e-4dd1-b839-d0112a50c8ca"],
Cell[CellGroupData[{
Cell[1543, 41, 968, 27, 44, "Print",ExpressionUUID->"815cc292-a13b-4b5b-a8c7-20506f09cb33"],
Cell[2514, 70, 3823, 91, 33, "Print",ExpressionUUID->"41a09e84-9b8a-4273-8c36-ef790ce9c160"],
Cell[6340, 163, 3824, 91, 33, "Print",ExpressionUUID->"97aba7f6-7cbc-4def-ac76-aeacfa2376bf"],
Cell[10167, 256, 5119, 112, 33, "Print",ExpressionUUID->"b1fe4561-e9ac-459f-ace6-681f564acabe"],
Cell[15289, 370, 5544, 119, 32, "Print",ExpressionUUID->"22023cc5-cb2c-4133-a16d-e8be3d3b90e1"],
Cell[20836, 491, 5547, 119, 32, "Print",ExpressionUUID->"971cbd77-6f96-4532-b8dd-7ae6725008af"],
Cell[26386, 612, 5552, 119, 32, "Print",ExpressionUUID->"d083a656-7e36-4671-9f1c-9020cdf3b650"],
Cell[31941, 733, 5552, 119, 32, "Print",ExpressionUUID->"6a89f798-68a3-4e7f-bd7e-ab5f10fa4230"],
Cell[37496, 854, 5557, 119, 32, "Print",ExpressionUUID->"e4f6d082-bf6b-42dc-b9ab-9ea3f0699cca"],
Cell[43056, 975, 5562, 119, 32, "Print",ExpressionUUID->"3df1d45a-dfca-4816-8bcd-0c22d0d61bf4"],
Cell[48621, 1096, 5566, 119, 32, "Print",ExpressionUUID->"c7de3359-7dad-4d26-bab7-f3253f6a2543"],
Cell[54190, 1217, 5883, 127, 32, "Print",ExpressionUUID->"56704520-7c0c-42d7-8515-de6fab3d3032"],
Cell[60076, 1346, 1650, 37, 32, "Print",ExpressionUUID->"a948048d-1d9c-4458-912b-254c9c371c41"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61775, 1389, 348, 7, 31, "Input",ExpressionUUID->"af9db8ec-08ef-4fd1-9139-db2111c58ae8"],
Cell[CellGroupData[{
Cell[62148, 1400, 972, 27, 44, "Print",ExpressionUUID->"4766fa2f-553d-4cd8-bb1c-c4fd2e6390fb"],
Cell[63123, 1429, 3838, 91, 33, "Print",ExpressionUUID->"075c7d66-d6c0-4b61-801d-1fbd86bd80f4"],
Cell[66964, 1522, 3844, 91, 33, "Print",ExpressionUUID->"3b8cc347-24aa-4357-a5dc-d486753565e1"],
Cell[70811, 1615, 5140, 112, 33, "Print",ExpressionUUID->"9650ebe6-98cd-487c-9714-58df33345275"],
Cell[75954, 1729, 5577, 119, 32, "Print",ExpressionUUID->"b7ac8109-b2c4-437c-9130-50319864eefb"],
Cell[81534, 1850, 5575, 119, 32, "Print",ExpressionUUID->"6508e5dd-6ff0-4ff9-874b-4f36f7836ae7"],
Cell[87112, 1971, 5577, 119, 32, "Print",ExpressionUUID->"98f4b1c4-41ec-4a4c-a7a4-ee0974ada5d7"],
Cell[92692, 2092, 5588, 119, 32, "Print",ExpressionUUID->"aab3beb6-9e34-4bf3-b110-453fff57dc5a"],
Cell[98283, 2213, 5589, 119, 32, "Print",ExpressionUUID->"25eb111d-4eb6-4822-a04e-9796f05ce2af"],
Cell[103875, 2334, 5588, 119, 32, "Print",ExpressionUUID->"1a6a11e0-d672-4594-b08c-7c3e43e6f491"],
Cell[109466, 2455, 5591, 119, 32, "Print",ExpressionUUID->"0f7796a1-1946-4360-9020-7fdff0317a6f"],
Cell[115060, 2576, 5597, 119, 32, "Print",ExpressionUUID->"5be4ad41-4c43-417c-aeea-f639ddfbc28f"],
Cell[120660, 2697, 1576, 35, 32, "Print",ExpressionUUID->"4fc76096-75d1-467b-a99d-1a5cdc9b3539"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/complete_decay_width_expression/n2_vbx_vby_vz_K0.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     49698,       1130]
NotebookOptionsPosition[     48144,       1098]
NotebookOutlinePosition[     48628,       1117]
CellTagsIndexPosition[     48585,       1114]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<n->vb vb v K0\>\"", ",", "n2vbxvbyvzK0"}], "]"}]], "Input",
 CellLabel->"In[63]:=",ExpressionUUID->"8628bd5f-0d39-4fbb-b9d3-0f6ffb61d7ef"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"n", "\[Rule]", 
             RowBox[{
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "x"], " ", 
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "y"], " ", 
               SubscriptBox["\[Nu]", "z"], " ", 
               SuperscriptBox["K", "0"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001936437043141*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"910d582e-1054-4074-aaed-\
fbec604f98f6"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.81590\"", ShowStringCharacters -> False], 
          1.8159396613568908`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR2\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.78180\"", ShowStringCharacters -> False], 
          1.7817580318868216`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL3\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.23510\"", ShowStringCharacters -> False], 
          1.2350742398410735`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR1\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.21620\"", ShowStringCharacters -> False], 
          1.2162192499727595`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR1\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001936437049477*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"515e45a8-3ef1-45af-8d62-\
eb5d60f0d8b4"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.81536\"", ShowStringCharacters -> False], 
          0.8153606126615409, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL2\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.33838\"", ShowStringCharacters -> False], 
          0.33838380683634645`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR2\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.29554\"", ShowStringCharacters -> False], 
          0.29553968589865975`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR3\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.06914\"", ShowStringCharacters -> False], 
          0.06914029356867452, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL1\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001936437080121*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"f9829cef-4202-42ed-8bea-\
412eb27fce3c"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.59750\"", ShowStringCharacters -> False], 
          3.5975353102058496`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL3\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.98050\"", ShowStringCharacters -> False], 
          2.980547205360339, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.95240\"", ShowStringCharacters -> False], 
          2.952362361810832, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL3\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.36950\"", ShowStringCharacters -> False], 
          2.3694671718142613`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001936437104966*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"aa00dc32-c520-4f9f-912c-\
bef1caeb048f"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.34710\"", ShowStringCharacters -> False], 
          2.347060862860935, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL3*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.98860\"", ShowStringCharacters -> False], 
          1.988552990555329, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.28110\"", ShowStringCharacters -> False], 
          1.2811078211082998`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.19900\"", ShowStringCharacters -> False], 
          1.1989585399855196`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR3*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001936437142528*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"265b5526-7aff-4127-a39b-\
2cfb9d8b17f3"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.64517\"", ShowStringCharacters -> False], 
          0.6451729483950178, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.63907\"", ShowStringCharacters -> False], 
          0.6390720221690602, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL3*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.63095\"", ShowStringCharacters -> False], 
          0.6309513039742158, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR3*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.50557\"", ShowStringCharacters -> False], 
          0.5055722601871452, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001936437177826*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"7717ffad-7b41-4d7c-b01e-\
7f069b3c5887"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.37731\"", ShowStringCharacters -> False], 
          0.37731215590423806`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00392\"", ShowStringCharacters -> False], 
          0.003922931537891394, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00389\"", ShowStringCharacters -> False], 
          0.003885835258573273, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL3\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00319\"", ShowStringCharacters -> False], 
          0.0031905117365634106`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001936437214455*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"9c656d36-d30f-4a52-9625-\
2fc1a68083fc"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00274\"", ShowStringCharacters -> False], 
          0.002743483892223969, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00274\"", ShowStringCharacters -> False], 
          0.0027354637512686736`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00272\"", ShowStringCharacters -> False], 
          0.0027175407821320168`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL3\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00236\"", ShowStringCharacters -> False], 
          0.002364436453861905, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001936437251875*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"ccc852c8-a85c-43d2-8ea7-\
f7a45270ec49"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00197\"", ShowStringCharacters -> False], 
          0.001971109461164529, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR3*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00195\"", ShowStringCharacters -> False], 
          0.001952470128198434, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL3\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR3*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00163\"", ShowStringCharacters -> False], 
          0.0016316124108863032`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR3*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00131\"", ShowStringCharacters -> False], 
          0.0013104604818006379`, AutoDelete -> True], NumberForm[#, {5, 5}]& 
         ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR3*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019364372882605`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"68423828-ed58-4dd2-922d-\
63860dc05ba4"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00073\"", ShowStringCharacters -> False], 
          0.0007254938457598699, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00061\"", ShowStringCharacters -> False], 
          0.0006144507715486134, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00038\"", ShowStringCharacters -> False], 
          0.00037546306542247005`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00034\"", ShowStringCharacters -> False], 
          0.00033628667628032247`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR3*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019364373246965`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[63]:=",ExpressionUUID->"39bbd779-cc24-44ac-9fed-\
52dcd4be4d23"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{4.001936434572323*^9, 
  4.0019364358621707`*^9}},ExpressionUUID->"3e33989f-bc13-4bba-a314-\
52fa8cad73b5"]
},
WindowSize->{1909, 1001},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>1.2 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (2021\:5e7412\:67082\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7843873a-c25e-4044-a15a-f962bea01eed"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 196, 3, 34, "Input",ExpressionUUID->"8628bd5f-0d39-4fbb-b9d3-0f6ffb61d7ef"],
Cell[CellGroupData[{
Cell[801, 29, 968, 27, 51, "Print",ExpressionUUID->"910d582e-1054-4074-aaed-fbec604f98f6"],
Cell[1772, 58, 3803, 91, 36, "Print",ExpressionUUID->"515e45a8-3ef1-45af-8d62-eb5d60f0d8b4"],
Cell[5578, 151, 3804, 91, 36, "Print",ExpressionUUID->"f9829cef-4202-42ed-8bea-412eb27fce3c"],
Cell[9385, 244, 5499, 119, 35, "Print",ExpressionUUID->"aa00dc32-c520-4f9f-912c-bef1caeb048f"],
Cell[14887, 365, 5499, 119, 35, "Print",ExpressionUUID->"265b5526-7aff-4127-a39b-2cfb9d8b17f3"],
Cell[20389, 486, 5499, 119, 35, "Print",ExpressionUUID->"7717ffad-7b41-4d7c-b01e-7f069b3c5887"],
Cell[25891, 607, 5510, 119, 35, "Print",ExpressionUUID->"9c656d36-d30f-4a52-9625-2fc1a68083fc"],
Cell[31404, 728, 5513, 119, 35, "Print",ExpressionUUID->"ccc852c8-a85c-43d2-8ea7-f7a45270ec49"],
Cell[36920, 849, 5515, 119, 35, "Print",ExpressionUUID->"68423828-ed58-4dd2-922d-63860dc05ba4"],
Cell[42438, 970, 5521, 119, 35, "Print",ExpressionUUID->"39bbd779-cc24-44ac-9fed-52dcd4be4d23"]
}, Open  ]]
}, Open  ]],
Cell[47986, 1093, 154, 3, 33, "Input",ExpressionUUID->"3e33989f-bc13-4bba-a314-52fa8cad73b5"]
}
]
*)



==> anc/complete_decay_width_expression/p2_lpx_lpx_lmy_K0.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    772722,      17666]
NotebookOptionsPosition[    757777,      17489]
NotebookOutlinePosition[    758261,      17508]
CellTagsIndexPosition[    758218,      17505]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<p->e+ e+ e- K0\>\"", ",", 
   RowBox[{"p2lplplmK0id", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9789924001820574`*^9, {3.9789925237890244`*^9, 3.9789925547870593`*^9}, 
   3.978992627860134*^9, {3.978996634167291*^9, 3.9789966400298996`*^9}, 
   3.978997260400613*^9, 3.978997339074529*^9, {3.9790044207276683`*^9, 
   3.979004436181884*^9}, {3.9790052752277756`*^9, 3.9790052883136883`*^9}, 
   3.979092805409893*^9, 3.9790936158385825`*^9, 3.979093689602125*^9, 
   3.9790942078685627`*^9, 3.9790942517352266`*^9, {3.979095388942827*^9, 
   3.979095402917474*^9}, {3.979097502917041*^9, 3.9790975218375297`*^9}, {
   3.9790984504721036`*^9, 3.979098463895856*^9}, 3.97913193739511*^9, 
   3.979132598627102*^9, {3.979133440334692*^9, 3.97913346961609*^9}, 
   3.979134803478928*^9, 3.9791352630005026`*^9, {3.9791356422735014`*^9, 
   3.97913565169308*^9}, 3.979136013444771*^9, 3.979136077241558*^9, 
   3.979136373948759*^9, 3.9791364111575003`*^9, {3.994238455108529*^9, 
   3.9942384562271166`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"1ed34cac-fee1-4a40-8a30-cf2a9cfa26a3"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"p", "\[Rule]", 
             RowBox[{
               SuperscriptBox["e", "+"], " ", 
               SuperscriptBox["e", "+"], " ", 
               SuperscriptBox["e", "-"], " ", 
               SuperscriptBox["K", "0"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849885318336`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"f5ca1a06-668d-4f08-af43-\
e8b90c02c181"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"4.98080\"", ShowStringCharacters -> False], 
          4.980789936509592, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"4.94980\"", ShowStringCharacters -> False], 
          4.9497669745755, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.08190\"", ShowStringCharacters -> False], 
          3.0818597500967675`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.08050\"", ShowStringCharacters -> False], 
          3.080519350725699, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984988542565*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"d9fee07c-168f-4421-b292-\
672d68fb4c2d"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.48960\"", ShowStringCharacters -> False], 
          2.489552946192756, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.46140\"", ShowStringCharacters -> False], 
          2.4614450025425256`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.43120\"", ShowStringCharacters -> False], 
          2.431241641253177, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.39430\"", ShowStringCharacters -> False], 
          2.394337156656166, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984988561926*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"c0168eed-6475-485b-87fa-\
61a74545c6a4"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.56390\"", ShowStringCharacters -> False], 
          1.5639237487336544`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.50620\"", ShowStringCharacters -> False], 
          1.5062223999164592`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.49700\"", ShowStringCharacters -> False], 
          1.4970458897368697`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.45860\"", ShowStringCharacters -> False], 
          1.4585716742634711`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849885940075`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"943dc722-bb03-47b5-b815-\
d8ec299cd9d1"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.29554\"", ShowStringCharacters -> False], 
          0.2955366405037976, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR2\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.29534\"", ShowStringCharacters -> False], 
          0.2953378363332717, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL2\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.06841\"", ShowStringCharacters -> False], 
          0.0684053998925024, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR1\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.06831\"", ShowStringCharacters -> False], 
          0.06831239962323814, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL1\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984988619428*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"1bf1bfab-1493-4587-bbed-\
d239e50d2352"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"7.74240\"", ShowStringCharacters -> False], 
          7.742354896253724, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"7.71050\"", ShowStringCharacters -> False], 
          7.710476271448012, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.89260\"", ShowStringCharacters -> False], 
          3.892637068103874, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.80800\"", ShowStringCharacters -> False], 
          3.808002556805993, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984988636726*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"715cd3f2-0ad4-4a41-902b-\
bc839b63377b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.76910\"", ShowStringCharacters -> False], 
          3.7691223819868376`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.69360\"", ShowStringCharacters -> False], 
          3.6936455411064566`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.28409\"", ShowStringCharacters -> False], 
          0.2840856116210743, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.28379\"", ShowStringCharacters -> False], 
          0.2837851106287022, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849886796045`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"992b72b6-3579-4ffe-97bf-\
2339333b6a3a"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02305\"", ShowStringCharacters -> False], 
          0.023050792937916658`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02303\"", ShowStringCharacters -> False], 
          0.02303340846132546, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02298\"", ShowStringCharacters -> False], 
          0.022981679460473442`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02294\"", ShowStringCharacters -> False], 
          0.022936318315216867`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849887145557`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"69562cf9-3c83-4c13-8dbf-\
2f555602c193"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02290\"", ShowStringCharacters -> False], 
          0.02289847336464309, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02289\"", ShowStringCharacters -> False], 
          0.022885417355006602`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02275\"", ShowStringCharacters -> False], 
          0.022746705228368583`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02002\"", ShowStringCharacters -> False], 
          0.020019971152030133`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849887464423`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"c3f3ea23-7c46-43fc-8073-\
017fba05f82d"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01996\"", ShowStringCharacters -> False], 
          0.01996123033112511, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01995\"", ShowStringCharacters -> False], 
          0.019953570981864132`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01995\"", ShowStringCharacters -> False], 
          0.019946463990455597`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01993\"", ShowStringCharacters -> False], 
          0.019931092135123077`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984988785878*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"8e897645-62f2-4d7f-aee4-\
f6b24caa18c0"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01990\"", ShowStringCharacters -> False], 
          0.019897591485042863`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01984\"", ShowStringCharacters -> False], 
          0.019838531576872775`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01984\"", ShowStringCharacters -> False], 
          0.019835692649037846`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01983\"", ShowStringCharacters -> False], 
          0.019831049104800817`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984988817961*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"fc146a8a-7729-4794-a588-\
d6dc7e863f28"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01982\"", ShowStringCharacters -> False], 
          0.01982494157800253, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01976\"", ShowStringCharacters -> False], 
          0.019758774368107815`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01975\"", ShowStringCharacters -> False], 
          0.01975425632494714, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01975\"", ShowStringCharacters -> False], 
          0.01974501781592927, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849888574524`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"d1fded4d-621c-4c5e-bbea-\
e0094ed7448d"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01967\"", ShowStringCharacters -> False], 
          0.01967241153663271, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01682\"", ShowStringCharacters -> False], 
          0.016822833680067945`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01676\"", ShowStringCharacters -> False], 
          0.016758170370593024`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01674\"", ShowStringCharacters -> False], 
          0.016735481467963737`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984988892848*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"6a755295-e0ea-4379-81ee-\
1b71057698ee"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01662\"", ShowStringCharacters -> False], 
          0.016623823162642465`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01659\"", ShowStringCharacters -> False], 
          0.016590600000812805`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01658\"", ShowStringCharacters -> False], 
          0.01657739255173714, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01657\"", ShowStringCharacters -> False], 
          0.016571131498603644`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849889244857`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"bd7cb11d-bba5-4c8f-a49e-\
d285d213a47e"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01074\"", ShowStringCharacters -> False], 
          0.01073659020992907, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01073\"", ShowStringCharacters -> False], 
          0.01072961529808734, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01072\"", ShowStringCharacters -> False], 
          0.010720054998425516`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01070\"", ShowStringCharacters -> False], 
          0.01069654831008994, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984988956612*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"4417be61-02a1-4dd6-a076-\
9323051c9eff"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01069\"", ShowStringCharacters -> False], 
          0.010694597125601186`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01058\"", ShowStringCharacters -> False], 
          0.010577619646932686`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR2*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00876\"", ShowStringCharacters -> False], 
          0.008759028485380193, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00810\"", ShowStringCharacters -> False], 
          0.008099493608813952, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984989000258*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"9d7f32f3-67c1-4b10-8a7c-\
b9a0cfc6ce46"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00807\"", ShowStringCharacters -> False], 
          0.008071906989896054, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00807\"", ShowStringCharacters -> False], 
          0.008069529913572446, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00802\"", ShowStringCharacters -> False], 
          0.008024624994993592, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00797\"", ShowStringCharacters -> False], 
          0.007970218605925426, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849890345163`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"baa68062-a3d3-4985-a6b2-\
d13c1b20a46c"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00790\"", ShowStringCharacters -> False], 
          0.007901698492069205, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR2*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00655\"", ShowStringCharacters -> False], 
          0.006554000999076728, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00533\"", ShowStringCharacters -> False], 
          0.005333090654470586, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00501\"", ShowStringCharacters -> False], 
          0.005007068686808831, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849890651236`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"a5b0d9e5-a8e7-469d-9a46-\
2ac5a312af53"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00500\"", ShowStringCharacters -> False], 
          0.004999445036927685, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00500\"", ShowStringCharacters -> False], 
          0.004995548314394274, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00498\"", ShowStringCharacters -> False], 
          0.004983991582588422, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00498\"", ShowStringCharacters -> False], 
          0.004981783263677557, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.00198498911115*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"4b546a25-a4a3-4a0f-a97e-\
96b50d411a95"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00492\"", ShowStringCharacters -> False], 
          0.004918842951758608, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR1*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00422\"", ShowStringCharacters -> False], 
          0.004216192188472598, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00378\"", ShowStringCharacters -> False], 
          0.0037826153937437776`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00378\"", ShowStringCharacters -> False], 
          0.0037782117813199966`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984989148798*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"d25dd5ed-2df9-40fc-9d93-\
a4730550365d"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00378\"", ShowStringCharacters -> False], 
          0.003777852123868069, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00375\"", ShowStringCharacters -> False], 
          0.003751582430899316, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00372\"", ShowStringCharacters -> False], 
          0.0037236422885947914`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00369\"", ShowStringCharacters -> False], 
          0.0036945591002957687`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849891858425`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"7d9f9ed6-22fd-48e7-adca-\
07bcae1adff6"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00369\"", ShowStringCharacters -> False], 
          0.003685921389602487, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR1*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00362\"", ShowStringCharacters -> False], 
          0.0036170064306309604`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00315\"", ShowStringCharacters -> False], 
          0.003148001749541921, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00137\"", ShowStringCharacters -> False], 
          0.0013660590190304011`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849892218213`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"1243478a-918b-4a9d-957a-\
48320f3e54fa"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00124\"", ShowStringCharacters -> False], 
          0.0012373679181028605`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00062\"", ShowStringCharacters -> False], 
          0.000618984934101345, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00062\"", ShowStringCharacters -> False], 
          0.0006189527431201227, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00031\"", ShowStringCharacters -> False], 
          0.0003096220323150332, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849892553577`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"587b0dff-e904-4f5b-8cc5-\
ece3a367bbde"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00009\"", ShowStringCharacters -> False], 
          0.0000942413251561228, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00009\"", ShowStringCharacters -> False], 
          0.00009384533771403562, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00009\"", ShowStringCharacters -> False], 
          0.00009374916623803422, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00009\"", ShowStringCharacters -> False], 
          0.00009331112608631663, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849892904415`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"dfcdcc0c-3080-49eb-b90e-\
df4a4464f6df"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00009\"", ShowStringCharacters -> False], 
          0.00009311943380983692, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00009\"", ShowStringCharacters -> False], 
          0.00009248947639050169, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00007\"", ShowStringCharacters -> False], 
          0.00007153152348228098, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00007\"", ShowStringCharacters -> False], 
          0.00007150377258849816, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849893298693`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"d1960936-b1d1-493b-90d6-\
95a088683459"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00007\"", ShowStringCharacters -> False], 
          0.00007138399096829195, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00007\"", ShowStringCharacters -> False], 
          0.00007125071501146006, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00007\"", ShowStringCharacters -> False], 
          0.0000712497863181934, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00007\"", ShowStringCharacters -> False], 
          0.00007112068741969582, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849893656235`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"e5b02688-f155-44bc-9e8f-\
87e1885347f7"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00007\"", ShowStringCharacters -> False], 
          0.00007080530592570766, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00007\"", ShowStringCharacters -> False], 
          0.00007072723676089861, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00007\"", ShowStringCharacters -> False], 
          0.00007072694000104804, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00007\"", ShowStringCharacters -> False], 
          0.00007063801483628621, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984989397357*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"b05f57e9-8d64-4dbe-916e-\
8dd605298d8d"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00007\"", ShowStringCharacters -> False], 
          0.00007003712084812817, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00007\"", ShowStringCharacters -> False], 
          0.0000697430441994831, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00006\"", ShowStringCharacters -> False], 
          0.0000558447491816796, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00006\"", ShowStringCharacters -> False], 
          0.00005558176928183729, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849894392967`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"7de60181-2299-448d-8d61-\
1c76718f1a03"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00006\"", ShowStringCharacters -> False], 
          0.00005558136986914426, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRVLSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00006\"", ShowStringCharacters -> False], 
          0.00005524465935340517, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00006\"", ShowStringCharacters -> False], 
          0.00005511299460690317, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00005\"", ShowStringCharacters -> False], 
          0.000054124797364273125`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984989476118*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"de129ab7-0808-4b87-bbf9-\
01c05b27206f"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00005\"", ShowStringCharacters -> False], 
          0.000046097864887322794`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR2\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00005\"", ShowStringCharacters -> False], 
          0.00004607822149441619, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR2\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00005\"", ShowStringCharacters -> False], 
          0.00004575246533456404, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00005\"", ShowStringCharacters -> False], 
          0.00004556558127751965, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984989512309*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"ad94e0b1-3efe-43f2-bee3-\
b321888e310b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00004\"", ShowStringCharacters -> False], 
          0.000041000928783683996`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR2\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00004\"", ShowStringCharacters -> False], 
          0.0000409165184870419, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR2\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00004\"", ShowStringCharacters -> False], 
          0.00004063356092371372, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00004\"", ShowStringCharacters -> False], 
          0.000040448463548992366`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849895459566`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"c3e7b15d-d889-4568-a4e0-\
f9d59f1cd527"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.000022001101408213947`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR1\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.0000219973802845079, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR1\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.000021828485253600734`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.000021736136120714015`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984989580422*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"3978b9c7-cc5d-47f7-bf26-\
e1ed191c3e25"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.000019424841747676473`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR1\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.000019395733832981014`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VLSLVR1\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.000019242726167598627`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.000019152509154912407`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849896181526`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"44ca3b51-a282-4895-a35e-\
ded36797e30a"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"3.24560\"", "\[Times]", 
             SuperscriptBox["10", "\"-7\""]}], ShowStringCharacters -> False],
           3.2455952488813105`*^-7, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"3.23710\"", "\[Times]", 
             SuperscriptBox["10", "\"-7\""]}], ShowStringCharacters -> False],
           3.2370702566176613`*^-7, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"2.82090\"", "\[Times]", 
             SuperscriptBox["10", "\"-7\""]}], ShowStringCharacters -> False],
           2.8208598337502065`*^-7, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"2.81900\"", "\[Times]", 
             SuperscriptBox["10", "\"-7\""]}], ShowStringCharacters -> False],
           2.818970731418598*^-7, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984989649965*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"e2329e16-a30b-4394-8bcc-\
7906793aba51"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"2.81570\"", "\[Times]", 
             SuperscriptBox["10", "\"-7\""]}], ShowStringCharacters -> False],
           2.815723178765701*^-7, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"2.81510\"", "\[Times]", 
             SuperscriptBox["10", "\"-7\""]}], ShowStringCharacters -> False],
           2.815054795332136*^-7, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"2.35430\"", "\[Times]", 
             SuperscriptBox["10", "\"-7\""]}], ShowStringCharacters -> False],
           2.354309154891557*^-7, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"2.35370\"", "\[Times]", 
             SuperscriptBox["10", "\"-7\""]}], ShowStringCharacters -> False],
           2.3536963101288907`*^-7, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),eee\"", "\"SRSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849896870637`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"119b8975-0db5-4691-9b28-\
6868d2053dff"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<p->e+ e+ \[Mu]- K0\>\"", ",", 
   RowBox[{"p2lplplmK0id", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9942384632510815`*^9, 3.9942384679594307`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"9d9c558c-74a0-492d-9397-4ebf7e04914b"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"p", "\[Rule]", 
             RowBox[{
               SuperscriptBox["e", "+"], " ", 
               SuperscriptBox["e", "+"], " ", 
               SuperscriptBox["\[Mu]", "-"], " ", 
               SuperscriptBox["K", "0"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849938181806`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"c5732e2d-6bd4-4ea1-a7d1-\
c2a018eff3a5"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.54890\"", ShowStringCharacters -> False], 
          2.5489141201912404`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.52350\"", ShowStringCharacters -> False], 
          2.5235112772214263`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.61040\"", ShowStringCharacters -> False], 
          1.61042921218619, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.58540\"", ShowStringCharacters -> False], 
          1.5853984644783445`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.00198499382472*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"777060ae-7a20-4233-837a-\
8bfdb8be9582"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.26630\"", ShowStringCharacters -> False], 
          1.2662645200493854`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.26610\"", ShowStringCharacters -> False], 
          1.2660791248958467`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.25950\"", ShowStringCharacters -> False], 
          1.259515299543534, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.24510\"", ShowStringCharacters -> False], 
          1.2451392852001864`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984993852809*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"3d55c876-6857-4bcb-ab75-\
744d96120ddc"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.80576\"", ShowStringCharacters -> False], 
          0.8057638855128242, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.80054\"", ShowStringCharacters -> False], 
          0.8005361010369507, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.79802\"", ShowStringCharacters -> False], 
          0.7980198669459024, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.78574\"", ShowStringCharacters -> False], 
          0.7857375751201494, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849938807364`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"c043b97f-54aa-4fe1-a5b8-\
76c86f87fae2"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16485\"", ShowStringCharacters -> False], 
          0.16485025709418327`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL2\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16180\"", ShowStringCharacters -> False], 
          0.16179927404974698`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR2\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03707\"", ShowStringCharacters -> False], 
          0.037073063144162324`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL1\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03628\"", ShowStringCharacters -> False], 
          0.036284002568637334`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR1\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849939061403`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"a3c2c7cf-43dc-438e-8a85-\
53fa5cd30edc"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"4.01200\"", ShowStringCharacters -> False], 
          4.011975694555098, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.96220\"", ShowStringCharacters -> False], 
          3.962188056802697, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.99970\"", ShowStringCharacters -> False], 
          1.999712154472083, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.99290\"", ShowStringCharacters -> False], 
          1.9928538365096256`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849939286165`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"f7d99cc2-bc93-484f-bccc-\
aa72d76d0b09"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.98330\"", ShowStringCharacters -> False], 
          1.9833340090674412`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.95600\"", ShowStringCharacters -> False], 
          1.9559896988457113`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.53350\"", ShowStringCharacters -> False], 
          1.5335338599737938`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.50680\"", ShowStringCharacters -> False], 
          1.50676339914789, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849939603395`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"77240f5a-884a-44ce-9cc1-\
bb378705fe21"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.50480\"", ShowStringCharacters -> False], 
          1.5048028661903803`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.32690\"", ShowStringCharacters -> False], 
          1.3269265970814632`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.32410\"", ShowStringCharacters -> False], 
          1.3240899256858116`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.29840\"", ShowStringCharacters -> False], 
          1.2984411823987838`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984994002137*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"b524a21a-61a4-4547-8953-\
3f0973caaedf"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.29730\"", ShowStringCharacters -> False], 
          1.29729352350877, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.29710\"", ShowStringCharacters -> False], 
          1.2971337578346067`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.29610\"", ShowStringCharacters -> False], 
          1.2960850066968321`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.11690\"", ShowStringCharacters -> False], 
          1.1168787284324917`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849940347133`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"dc617927-ed94-4762-b5da-\
37f0ed4f3a77"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.08970\"", ShowStringCharacters -> False], 
          1.0897338449456053`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.08780\"", ShowStringCharacters -> False], 
          1.0878206395752807`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.74101\"", ShowStringCharacters -> False], 
          0.7410118986002991, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR2*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.73192\"", ShowStringCharacters -> False], 
          0.7319239905888135, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849940710115`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"04362fe2-ec91-40de-8524-\
c511e0ced8c4"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.57088\"", ShowStringCharacters -> False], 
          0.5708791736667183, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR2*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.56396\"", ShowStringCharacters -> False], 
          0.5639587776923151, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.34272\"", ShowStringCharacters -> False], 
          0.3427239906476205, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR1*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.33848\"", ShowStringCharacters -> False], 
          0.3384848915594846, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984994108905*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"8180ba06-fc99-431e-9f31-\
067908e9ae14"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.26496\"", ShowStringCharacters -> False], 
          0.26495689732701666`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR1*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.26186\"", ShowStringCharacters -> False], 
          0.26186160067302894`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.15618\"", ShowStringCharacters -> False], 
          0.1561813209179297, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.15308\"", ShowStringCharacters -> False], 
          0.1530830851627709, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984994140894*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"e56a28fd-41c7-4fda-bb6a-\
5322f7f6eb82"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09730\"", ShowStringCharacters -> False], 
          0.09730427397088247, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04778\"", ShowStringCharacters -> False], 
          0.04778023668443542, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04772\"", ShowStringCharacters -> False], 
          0.0477206886261408, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02343\"", ShowStringCharacters -> False], 
          0.023430372922650648`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984994177597*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"885f1520-5eb8-4115-bf9b-\
d8aaee05ad16"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01360\"", ShowStringCharacters -> False], 
          0.013595485064051872`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01359\"", ShowStringCharacters -> False], 
          0.013587883798906835`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01349\"", ShowStringCharacters -> False], 
          0.013492810885874175`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01343\"", ShowStringCharacters -> False], 
          0.013431161301933472`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984994215564*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"ad30e2cd-c63e-4722-8336-\
f594c6844a5f"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01176\"", ShowStringCharacters -> False], 
          0.011755758977930773`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01176\"", ShowStringCharacters -> False], 
          0.011755467923988613`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01175\"", ShowStringCharacters -> False], 
          0.011746898019041482`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01175\"", ShowStringCharacters -> False], 
          0.011745061968028924`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984994248937*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"88dbaee6-6cb7-4263-8214-\
ac0c29d51a19"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01166\"", ShowStringCharacters -> False], 
          0.01165876520682277, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01165\"", ShowStringCharacters -> False], 
          0.011649531353055789`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01160\"", ShowStringCharacters -> False], 
          0.011598523814906843`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01159\"", ShowStringCharacters -> False], 
          0.011588470730546174`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984994296029*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"77c88963-707c-4314-a059-\
cc2ba7744b87"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00989\"", ShowStringCharacters -> False], 
          0.00989425213917389, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00988\"", ShowStringCharacters -> False], 
          0.009875720636152153, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00979\"", ShowStringCharacters -> False], 
          0.009793667132179641, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00973\"", ShowStringCharacters -> False], 
          0.009734628654871836, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849943329*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"c56b495d-9a8b-4345-a466-\
c8211c841168"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00766\"", ShowStringCharacters -> False], 
          0.007663830919465609, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00764\"", ShowStringCharacters -> False], 
          0.007637900505203991, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00757\"", ShowStringCharacters -> False], 
          0.007572737540664733, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00751\"", ShowStringCharacters -> False], 
          0.007511642377544664, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984994369563*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"05a97824-bd06-4b6b-a105-\
f8af0d11a4e2"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00723\"", ShowStringCharacters -> False], 
          0.007232504700495001, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00653\"", ShowStringCharacters -> False], 
          0.006534484420639304, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00653\"", ShowStringCharacters -> False], 
          0.006530512922121329, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00651\"", ShowStringCharacters -> False], 
          0.006509832628701862, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849944072585`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"380ddc22-a5fa-4bd6-8c3b-\
b15e5d64fd78"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00643\"", ShowStringCharacters -> False], 
          0.006432660111120297, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00627\"", ShowStringCharacters -> False], 
          0.006271573614293067, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00594\"", ShowStringCharacters -> False], 
          0.005938283915328188, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00593\"", ShowStringCharacters -> False], 
          0.005934612144447352, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984994441984*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"e48da9e5-edd1-4738-8ee1-\
f7d326eda91e"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00590\"", ShowStringCharacters -> False], 
          0.005903357345931682, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00590\"", ShowStringCharacters -> False], 
          0.005900231495100993, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00587\"", ShowStringCharacters -> False], 
          0.005874992744745648, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00585\"", ShowStringCharacters -> False], 
          0.00585073331371031, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849944820023`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"326add51-3ec6-4ae3-9808-\
a8ddff435db8"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00579\"", ShowStringCharacters -> False], 
          0.005790304079279843, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00578\"", ShowStringCharacters -> False], 
          0.005775136058285855, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00500\"", ShowStringCharacters -> False], 
          0.005003024884184104, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00498\"", ShowStringCharacters -> False], 
          0.004984374807533287, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984994513861*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"88d6227a-8a80-43ae-881a-\
27a74074c3e6"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00498\"", ShowStringCharacters -> False], 
          0.004983577784047527, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00491\"", ShowStringCharacters -> False], 
          0.00491282665008764, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00471\"", ShowStringCharacters -> False], 
          0.004709216147944137, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00467\"", ShowStringCharacters -> False], 
          0.004668284302758585, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849945509205`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"b02e4dc9-769c-4589-b5ca-\
b0feb2ca9eb4"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00465\"", ShowStringCharacters -> False], 
          0.004646811557570173, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00455\"", ShowStringCharacters -> False], 
          0.004549843061256255, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00416\"", ShowStringCharacters -> False], 
          0.00415858593706739, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00387\"", ShowStringCharacters -> False], 
          0.0038655233243341347`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849945897255`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"4a47e389-d808-439d-ac98-\
b02d63588011"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00386\"", ShowStringCharacters -> False], 
          0.003856698003647421, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR2\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00384\"", ShowStringCharacters -> False], 
          0.0038371301618020702`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR2\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00382\"", ShowStringCharacters -> False], 
          0.0038185813744334943`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00372\"", ShowStringCharacters -> False], 
          0.0037161321720883917`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLVRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984994622409*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"be3b892b-0048-4ada-8d5d-\
48faa7238b7d"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00340\"", ShowStringCharacters -> False], 
          0.0034030905170419406`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00340\"", ShowStringCharacters -> False], 
          0.0033987969172761968`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR2\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00338\"", ShowStringCharacters -> False], 
          0.00337819213889316, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR2\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00336\"", ShowStringCharacters -> False], 
          0.0033591831796176146`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849946541977`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"e7432960-97ba-48ce-9491-\
426e3bf96dc3"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00303\"", ShowStringCharacters -> False], 
          0.003030946207563723, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00303\"", ShowStringCharacters -> False], 
          0.0030290821772377134`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00302\"", ShowStringCharacters -> False], 
          0.0030200896682967154`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00298\"", ShowStringCharacters -> False], 
          0.00298254892846043, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984994695136*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"1bb84d37-68c7-4742-a704-\
f91e56928a17"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00233\"", ShowStringCharacters -> False], 
          0.002328730823845622, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00232\"", ShowStringCharacters -> False], 
          0.002322741637680196, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00232\"", ShowStringCharacters -> False], 
          0.0023222642666714303`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00229\"", ShowStringCharacters -> False], 
          0.0022885817432152997`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984994732005*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"a58536b7-be49-42c4-bce6-\
fa1e37316536"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00183\"", ShowStringCharacters -> False], 
          0.0018335213372192877`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00183\"", ShowStringCharacters -> False], 
          0.001829051534985761, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR1\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00182\"", ShowStringCharacters -> False], 
          0.0018195426023677437`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR1\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00181\"", ShowStringCharacters -> False], 
          0.0018109592332969091`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849947702174`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"4d56562f-ff17-4293-b623-\
5e5382971794"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00160\"", ShowStringCharacters -> False], 
          0.0016025336439419368`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00160\"", ShowStringCharacters -> False], 
          0.001600053286303813, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR1\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00159\"", ShowStringCharacters -> False], 
          0.0015902765964469756`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VLSLVR1\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00158\"", ShowStringCharacters -> False], 
          0.0015815216998450578`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984994802208*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"cd24204c-a31c-4bee-ad3a-\
3369eebe7a2b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00064\"", ShowStringCharacters -> False], 
          0.0006361723645850896, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00037\"", ShowStringCharacters -> False], 
          0.00037108591768835, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL2*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00036\"", ShowStringCharacters -> False], 
          0.00035929703261493507`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00019\"", ShowStringCharacters -> False], 
          0.00018898742059231827`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRSRVL1*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"VRVLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849948446407`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"0fa82d7f-a47d-4958-b74f-\
5cde9752bb9d"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00006\"", ShowStringCharacters -> False], 
          0.00006274631806131805, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00006\"", ShowStringCharacters -> False], 
          0.00006267523265697284, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00005\"", ShowStringCharacters -> False], 
          0.000048279466761679054`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00005\"", ShowStringCharacters -> False], 
          0.000048221903249835154`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849948767867`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"fd3d5574-4dd9-433a-aaf9-\
39bb585e2a9f"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00005\"", ShowStringCharacters -> False], 
          0.000048159260752915385`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00005\"", ShowStringCharacters -> False], 
          0.00004800944824483902, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00004\"", ShowStringCharacters -> False], 
          0.00003807441035746669, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00004\"", ShowStringCharacters -> False], 
          0.00003785178500488484, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849949086466`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"40b60bd3-5155-4d67-9d0b-\
e70283e2020f"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00003\"", ShowStringCharacters -> False], 
          0.00003270690482379011, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00003\"", ShowStringCharacters -> False], 
          0.000032511687658520764`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00003\"", ShowStringCharacters -> False], 
          0.000028398869941846876`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00003\"", ShowStringCharacters -> False], 
          0.000028355706416846204`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849949544296`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"01b546ad-3f17-466f-ad6e-\
4699490f0ecc"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00003\"", ShowStringCharacters -> False], 
          0.000028196122387523343`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00003\"", ShowStringCharacters -> False], 
          0.00002815800302590277, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.00002381894108120362, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.000023622674799594544`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SLSRSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),ee\[Mu]\"", "\"SRSLSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849949860587`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[56]:=",ExpressionUUID->"092c583a-3074-446e-8cf7-\
b225cb1f1ea3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<p->\[Mu]+ \[Mu]+ e- K0\>\"", ",", 
   RowBox[{"p2lplplmK0id", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9942384713479695`*^9, 3.994238477749957*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"93bf8d82-70ef-49ad-9855-93519202433f"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"p", "\[Rule]", 
             RowBox[{
               SuperscriptBox["\[Mu]", "+"], " ", 
               SuperscriptBox["\[Mu]", "+"], " ", 
               SuperscriptBox["e", "-"], " ", 
               SuperscriptBox["K", "0"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849989142866`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"794a3e4d-b454-47fd-852f-\
401055ae9e99"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.81645\"", ShowStringCharacters -> False], 
          0.8164496411429792, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
               "\"VLVRSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.81563\"", ShowStringCharacters -> False], 
          0.8156265894758213, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
               "\"VRVLSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.53278\"", ShowStringCharacters -> False], 
          0.5327812795995991, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
               "\"VLVRSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.53211\"", ShowStringCharacters -> False], 
          0.5321054638730252, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
               "\"VRVLSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849989239216`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"a5774070-56ab-4296-8694-\
9376f2f45cd2"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.52321\"", ShowStringCharacters -> False], 
          0.5232093233940062, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
               "\"SRSRSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.51827\"", ShowStringCharacters -> False], 
          0.5182660262822198, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
               "\"SLSLSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.51791\"", ShowStringCharacters -> False], 
          0.517912613806676, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
               "\"SLSRSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.51110\"", ShowStringCharacters -> False], 
          0.5111008145141865, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
               "\"SRSLSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.00198499895293*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"b01f6829-9401-4f70-93a7-\
887e6261db9e"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.34013\"", ShowStringCharacters -> False], 
          0.3401293540592826, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
               "\"SRSRSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.33550\"", ShowStringCharacters -> False], 
          0.33549801159882187`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
               "\"SLSLSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.33526\"", ShowStringCharacters -> False], 
          0.3352627483160663, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
               "\"SLSRSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.33192\"", ShowStringCharacters -> False], 
          0.3319154392139145, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
               "\"SRSLSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984998974349*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"d8698309-4c59-411b-a9e3-\
e469581c684a"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09709\"", ShowStringCharacters -> False], 
          0.09709485419053816, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
               "\"VRSRVL2\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09674\"", ShowStringCharacters -> False], 
          0.09673612783163191, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
               "\"VLSLVR2\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02083\"", ShowStringCharacters -> False], 
          0.02083484865169365, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
               "\"VRSRVL1\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02073\"", ShowStringCharacters -> False], 
          0.020726359471789496`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
               "\"VLSLVR1\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849990049534`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"122af44f-4850-4039-b8e8-\
f0169e95b690"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.30680\"", ShowStringCharacters -> False], 
          1.306750680337788, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.30620\"", ShowStringCharacters -> False], 
          1.3061663151981628`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.83643\"", ShowStringCharacters -> False], 
          0.836432700464069, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.82701\"", ShowStringCharacters -> False], 
          0.8270095491407852, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984999027694*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"c04acf98-74f3-4c60-9fa2-\
61ad5ec87832"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.82615\"", ShowStringCharacters -> False], 
          0.8261522819383476, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.81597\"", ShowStringCharacters -> False], 
          0.8159749306487218, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.67940\"", ShowStringCharacters -> False], 
          0.6794018433827422, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.67768\"", ShowStringCharacters -> False], 
          0.6776750075123612, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849990647025`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"8ac6127e-3b59-49cf-b93f-\
854bb5af5849"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.67577\"", ShowStringCharacters -> False], 
          0.6757694781133011, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.67339\"", ShowStringCharacters -> False], 
          0.6733905470605712, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.58454\"", ShowStringCharacters -> False], 
          0.5845431361844783, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.58396\"", ShowStringCharacters -> False], 
          0.5839617242466913, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984999100751*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"6aa2d2c0-3f60-4323-a87d-\
0a260f2bcbc8"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.58382\"", ShowStringCharacters -> False], 
          0.5838174787100437, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.58377\"", ShowStringCharacters -> False], 
          0.5837749303398188, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.58250\"", ShowStringCharacters -> False], 
          0.582495288391228, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.58109\"", ShowStringCharacters -> False], 
          0.5810905763648252, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984999133964*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"44ae8422-3f02-4152-82d6-\
1127196c28bd"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.57912\"", ShowStringCharacters -> False], 
          0.5791158315841454, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.57846\"", ShowStringCharacters -> False], 
          0.5784606117670358, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.49273\"", ShowStringCharacters -> False], 
          0.49273294175908966`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.49167\"", ShowStringCharacters -> False], 
          0.4916749666786575, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849991756015`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"79581b1c-ee8b-4df9-b4b6-\
9a01773830c3"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.49034\"", ShowStringCharacters -> False], 
          0.4903359817352596, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.48666\"", ShowStringCharacters -> False], 
          0.48665923325526733`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.43587\"", ShowStringCharacters -> False], 
          0.4358712533374719, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.43574\"", ShowStringCharacters -> False], 
          0.43574105262247104`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849992115664`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"5a0987cb-b904-4a4f-95b8-\
9fdb5394d368"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.34712\"", ShowStringCharacters -> False], 
          0.3471249991865884, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.34573\"", ShowStringCharacters -> False], 
          0.3457298211396595, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.34569\"", ShowStringCharacters -> False], 
          0.34569447020548966`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.34438\"", ShowStringCharacters -> False], 
          0.3443816256949673, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984999244139*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"769f1533-5972-43b1-bdc3-\
ea5050c8b2d3"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.33970\"", ShowStringCharacters -> False], 
          0.33970033499813346`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.33826\"", ShowStringCharacters -> False], 
          0.33825666432143225`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.33624\"", ShowStringCharacters -> False], 
          0.3362408146829404, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.33505\"", ShowStringCharacters -> False], 
          0.33504628655609897`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849992818203`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"24b82725-2479-4bac-8b4f-\
7f7fae31cf22"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.28116\"", ShowStringCharacters -> False], 
          0.28116006269063293`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.27817\"", ShowStringCharacters -> False], 
          0.27816500888285656`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.26775\"", ShowStringCharacters -> False], 
          0.26774828703644826`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.26604\"", ShowStringCharacters -> False], 
          0.26604121090353827`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984999325984*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"eb44de79-6123-4a33-9e50-\
63d56a1b93c9"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.26442\"", ShowStringCharacters -> False], 
          0.26441673514346764`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.26234\"", ShowStringCharacters -> False], 
          0.26233955216137955`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.22626\"", ShowStringCharacters -> False], 
          0.22625935269529718`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.22208\"", ShowStringCharacters -> False], 
          0.22207595160298682`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849993568425`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"92c87a23-15df-43ac-8f4e-\
32d93f1fc15b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.19662\"", ShowStringCharacters -> False], 
          0.1966179517634891, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.19301\"", ShowStringCharacters -> False], 
          0.19301304312528833`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.15671\"", ShowStringCharacters -> False], 
          0.15670586203385567`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.15596\"", ShowStringCharacters -> False], 
          0.15596435106218867`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849994006557`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"32833070-37ee-4474-884a-\
63aadce5f61e"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.15488\"", ShowStringCharacters -> False], 
          0.1548818435266831, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.15430\"", ShowStringCharacters -> False], 
          0.15429500687375328`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.12416\"", ShowStringCharacters -> False], 
          0.12415757981806853`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.12326\"", ShowStringCharacters -> False], 
          0.12326164157626264`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849994365077`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"712784ed-b2ac-43be-b160-\
d36875be3574"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.12237\"", ShowStringCharacters -> False], 
          0.12236532763575997`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.12137\"", ShowStringCharacters -> False], 
          0.12137144305375934`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10647\"", ShowStringCharacters -> False], 
          0.1064679894937407, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10450\"", ShowStringCharacters -> False], 
          0.1045036279679652, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849994741163`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"af641c84-5092-44ea-a550-\
3e67a89b646e"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09188\"", ShowStringCharacters -> False], 
          0.09187914070753354, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09020\"", ShowStringCharacters -> False], 
          0.09019964214004919, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.08988\"", ShowStringCharacters -> False], 
          0.08987695682513762, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.08948\"", ShowStringCharacters -> False], 
          0.08947821867834768, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984999512989*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"3e63c0a0-1e3c-432c-a192-\
57cf80ec9348"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00687\"", ShowStringCharacters -> False], 
          0.006865490109992793, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00678\"", ShowStringCharacters -> False], 
          0.006779652755431374, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00593\"", ShowStringCharacters -> False], 
          0.005931687018200197, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00593\"", ShowStringCharacters -> False], 
          0.005926486460404962, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984999550405*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"2a69e2b5-5ab3-432d-a1df-\
fa0914b03726"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00585\"", ShowStringCharacters -> False], 
          0.005845032198053423, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00583\"", ShowStringCharacters -> False], 
          0.005828912302745275, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00501\"", ShowStringCharacters -> False], 
          0.0050067157555889205`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00491\"", ShowStringCharacters -> False], 
          0.004910143509384598, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849995856943`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"ef64f1de-f361-4ff8-a756-\
fa819ed7d2b5"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00420\"", ShowStringCharacters -> False], 
          0.004200366793643783, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00420\"", ShowStringCharacters -> False], 
          0.004196982517344358, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00419\"", ShowStringCharacters -> False], 
          0.004190062393345176, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00418\"", ShowStringCharacters -> False], 
          0.0041849863959678305`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849996231833`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"a99a75c4-4373-456f-ae4a-\
097f98ede404"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00335\"", ShowStringCharacters -> False], 
          0.0033513821161286236`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00334\"", ShowStringCharacters -> False], 
          0.003344620279588646, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00331\"", ShowStringCharacters -> False], 
          0.003310517448853973, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00331\"", ShowStringCharacters -> False], 
          0.0033091623047979634`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849996590195`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"99fbf2da-785c-4e4a-bdb4-\
9ea1a98c12b3"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00331\"", ShowStringCharacters -> False], 
          0.0033069354031961635`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00331\"", ShowStringCharacters -> False], 
          0.0033064257662138385`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00331\"", ShowStringCharacters -> False], 
          0.0033058359452519037`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00330\"", ShowStringCharacters -> False], 
          0.003303947256387556, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849996908007`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"93e14439-3499-4ba0-898e-\
bade3bc767dd"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00330\"", ShowStringCharacters -> False], 
          0.003302919725865424, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00330\"", ShowStringCharacters -> False], 
          0.0032987198458608105`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00266\"", ShowStringCharacters -> False], 
          0.0026631805503097242`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00266\"", ShowStringCharacters -> False], 
          0.002662348635322368, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984999729915*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"b48f4ac5-9207-4a28-8506-\
b8bea3c684fa"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00266\"", ShowStringCharacters -> False], 
          0.0026616432333269923`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00266\"", ShowStringCharacters -> False], 
          0.0026614374863038574`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00262\"", ShowStringCharacters -> False], 
          0.0026202433005918582`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00260\"", ShowStringCharacters -> False], 
          0.002604156483206752, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849997703342`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"94701e1a-9d1c-4bb9-b47e-\
6df4ff27e4ba"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00252\"", ShowStringCharacters -> False], 
          0.002522003916790752, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00250\"", ShowStringCharacters -> False], 
          0.0025009311244489157`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00218\"", ShowStringCharacters -> False], 
          0.0021772104006030934`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00218\"", ShowStringCharacters -> False], 
          0.002176440192462278, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984999806302*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"4e5a70a2-af1a-44f6-a53d-\
cbf1450a201b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00216\"", ShowStringCharacters -> False], 
          0.0021630278554133683`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00216\"", ShowStringCharacters -> False], 
          0.002158516271114343, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00216\"", ShowStringCharacters -> False], 
          0.0021558936922100084`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00216\"", ShowStringCharacters -> False], 
          0.002155705612741062, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849998368015`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"ed305a32-f2ad-40e3-9eee-\
d51be12f507f"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00215\"", ShowStringCharacters -> False], 
          0.002153425636730723, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00215\"", ShowStringCharacters -> False], 
          0.002145562230439551, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00189\"", ShowStringCharacters -> False], 
          0.0018902484430529198`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00189\"", ShowStringCharacters -> False], 
          0.0018882550630964397`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019849998791747`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"f3ad996e-80f3-4c04-aeee-\
72268a65b835"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00188\"", ShowStringCharacters -> False], 
          0.0018829871264680008`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00187\"", ShowStringCharacters -> False], 
          0.0018742852732646672`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00183\"", ShowStringCharacters -> False], 
          0.001831102936039825, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00181\"", ShowStringCharacters -> False], 
          0.0018098305395727015`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984999915043*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"cba1c40a-0804-4727-a210-\
2422e47cc192"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00180\"", ShowStringCharacters -> False], 
          0.0018001374301367683`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00155\"", ShowStringCharacters -> False], 
          0.0015531330489178625`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00155\"", ShowStringCharacters -> False], 
          0.0015493050783408565`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00155\"", ShowStringCharacters -> False], 
          0.0015469961905561992`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984999945829*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"142ee4c4-f42c-40d3-bf1e-\
1d6db6f5ab17"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00154\"", ShowStringCharacters -> False], 
          0.0015437311789974566`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00132\"", ShowStringCharacters -> False], 
          0.0013196543986327537`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00122\"", ShowStringCharacters -> False], 
          0.0012157746642106966`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLVRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00121\"", ShowStringCharacters -> False], 
          0.0012075217785548818`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001984999985924*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"90bcf094-9828-49fc-9461-\
951867daa4ca"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00102\"", ShowStringCharacters -> False], 
          0.0010204179005372286`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00102\"", ShowStringCharacters -> False], 
          0.0010187420614229611`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00102\"", ShowStringCharacters -> False], 
          0.0010162512466112283`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00101\"", ShowStringCharacters -> False], 
          0.0010118787522739696`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019850000198975`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"2c699983-6bac-4ec9-9cb5-\
14bbbd94ab99"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00098\"", ShowStringCharacters -> False], 
          0.0009812020522147508, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00089\"", ShowStringCharacters -> False], 
          0.0008854461477257311, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00088\"", ShowStringCharacters -> False], 
          0.0008849982233898305, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00088\"", ShowStringCharacters -> False], 
          0.0008823819260581578, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001985000060844*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"0ba667c6-e149-4e51-9e40-\
960bc9afa5c3"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00088\"", ShowStringCharacters -> False], 
          0.0008777089409824, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00047\"", ShowStringCharacters -> False], 
          0.00046828329447941275`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00047\"", ShowStringCharacters -> False], 
          0.00046811733043354803`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00022\"", ShowStringCharacters -> False], 
          0.00022306455477046733`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]e\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019850000977354`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[57]:=",ExpressionUUID->"dbf02131-25a2-41e5-8849-\
0febda350658"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<p->\[Mu]+ \[Mu]+ \[Mu]- K0\>\"", ",", 
   RowBox[{"p2lplplmK0id", "[", 
    RowBox[{"[", "4", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.994238481594222*^9, 3.994238484185752*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"dd529149-8f46-4d51-951d-42aae3e943eb"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"p", "\[Rule]", 
             RowBox[{
               SuperscriptBox["\[Mu]", "+"], " ", 
               SuperscriptBox["\[Mu]", "+"], " ", 
               SuperscriptBox["\[Mu]", "-"], " ", 
               SuperscriptBox["K", "0"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001985003117622*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"505598a9-7a5f-44d7-8ac4-\
df04efbe841e"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.19591\"", ShowStringCharacters -> False], 
          0.19591163619774407`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
               "\"VRVLSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.19482\"", ShowStringCharacters -> False], 
          0.19482004408176343`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
               "\"VLVRSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.13479\"", ShowStringCharacters -> False], 
          0.1347909227331128, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
               "\"SRSLSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.13383\"", ShowStringCharacters -> False], 
          0.1338340787258434, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
               "\"SRSRSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019850031258554`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"6c622e6c-3624-4a89-8efc-\
bc4cef94d99a"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.13307\"", ShowStringCharacters -> False], 
          0.1330729876881972, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
               "\"SLSRSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.13283\"", ShowStringCharacters -> False], 
          0.13283214720332823`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
               "\"SLSLSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.13202\"", ShowStringCharacters -> False], 
          0.1320239261564758, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
               "\"VRVLSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.13142\"", ShowStringCharacters -> False], 
          0.1314192893592135, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
               "\"VLVRSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001985003154066*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"1a0705c3-a905-4fdd-a20a-\
c8949d66c869"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09088\"", ShowStringCharacters -> False], 
          0.0908761075660123, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
               "\"SRSLSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.08993\"", ShowStringCharacters -> False], 
          0.08993415912184, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
               "\"SRSRSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.08947\"", ShowStringCharacters -> False], 
          0.089467981086225, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
               "\"SLSRSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.08912\"", ShowStringCharacters -> False], 
          0.0891166689670164, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
               "\"SLSLSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001985003180359*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"206f657c-06e0-4539-91aa-\
fa6d3453a880"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02954\"", ShowStringCharacters -> False], 
          0.029543778537896883`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
               "\"VLSLVR2\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02947\"", ShowStringCharacters -> False], 
          0.029468698124411063`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
               "\"VRSRVL2\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00625\"", ShowStringCharacters -> False], 
          0.006249127400544091, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
               "\"VLSLVR1\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00623\"", ShowStringCharacters -> False], 
          0.006229477289993952, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
               "\"VRSRVL1\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001985003207287*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"fc977efa-fe10-4383-a8e6-\
4e1af259fe04"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.31952\"", ShowStringCharacters -> False], 
          0.31952499507609883`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.31788\"", ShowStringCharacters -> False], 
          0.3178775207634891, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.21984\"", ShowStringCharacters -> False], 
          0.21984175281737534`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.21800\"", ShowStringCharacters -> False], 
          0.21799839865370024`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001985003234975*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"5c3daf3a-903d-4655-a084-\
38d74c8324b2"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.21663\"", ShowStringCharacters -> False], 
          0.21663361386880986`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.21615\"", ShowStringCharacters -> False], 
          0.21614577315911088`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.19829\"", ShowStringCharacters -> False], 
          0.19829143776030914`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.19821\"", ShowStringCharacters -> False], 
          0.19821230137469242`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.00198500327157*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"ad933706-7884-44fc-87d7-\
80c50dc4f26e"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.19747\"", ShowStringCharacters -> False], 
          0.19746556893829414`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.19713\"", ShowStringCharacters -> False], 
          0.19713031931280484`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.19688\"", ShowStringCharacters -> False], 
          0.19687784230798222`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.19665\"", ShowStringCharacters -> False], 
          0.1966513954583248, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019850033083715`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"b0d84197-5ff1-4bb8-b6e2-\
75b334266d54"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.17013\"", ShowStringCharacters -> False], 
          0.17012830790397712`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16991\"", ShowStringCharacters -> False], 
          0.16990821781091728`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16989\"", ShowStringCharacters -> False], 
          0.169890726374423, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16983\"", ShowStringCharacters -> False], 
          0.16982998504897487`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019850033461084`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"faa2b27c-34ee-4844-871e-\
65f9cd0b6081"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16941\"", ShowStringCharacters -> False], 
          0.16940960202877955`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16926\"", ShowStringCharacters -> False], 
          0.16925776987881325`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16885\"", ShowStringCharacters -> False], 
          0.16885294133444773`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16875\"", ShowStringCharacters -> False], 
          0.16874631633584114`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001985003383271*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"9b981055-c95d-4227-b655-\
7ed0ce419885"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16868\"", ShowStringCharacters -> False], 
          0.1686818217350674, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16854\"", ShowStringCharacters -> False], 
          0.16853898718688817`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16849\"", ShowStringCharacters -> False], 
          0.16849024820921604`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16846\"", ShowStringCharacters -> False], 
          0.1684626571834046, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001985003411634*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"a6adb313-f04b-4464-80ec-\
b54da7d388cf"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.14472\"", ShowStringCharacters -> False], 
          0.14472058600081758`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.14435\"", ShowStringCharacters -> False], 
          0.1443462681842771, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.14433\"", ShowStringCharacters -> False], 
          0.14433394185073697`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.14422\"", ShowStringCharacters -> False], 
          0.1442204535865589, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.00198500345756*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"f29a65b1-f2b5-490d-a60d-\
4b65c2389f9c"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.14397\"", ShowStringCharacters -> False], 
          0.14396597600178931`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.14378\"", ShowStringCharacters -> False], 
          0.14377532871895307`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.14358\"", ShowStringCharacters -> False], 
          0.1435821920599801, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.14337\"", ShowStringCharacters -> False], 
          0.1433723470038448, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019850034893084`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"eff92f53-c684-4df9-be2c-\
88128985a494"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.14305\"", ShowStringCharacters -> False], 
          0.14304997465042774`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.14233\"", ShowStringCharacters -> False], 
          0.14233213918228663`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.14221\"", ShowStringCharacters -> False], 
          0.14221353153327715`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.14211\"", ShowStringCharacters -> False], 
          0.14210805885043395`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001985003531528*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"d2ce7f58-da56-4559-8b8e-\
1d3c81115e46"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11758\"", ShowStringCharacters -> False], 
          0.11758187219373697`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11756\"", ShowStringCharacters -> False], 
          0.1175590999892458, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11722\"", ShowStringCharacters -> False], 
          0.11721560924888122`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11718\"", ShowStringCharacters -> False], 
          0.11717873668186417`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001985003567849*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"7c28bf1c-7993-4ffe-9d82-\
bbcd35394185"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11716\"", ShowStringCharacters -> False], 
          0.11716151026924052`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11713\"", ShowStringCharacters -> False], 
          0.11713080541267562`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11700\"", ShowStringCharacters -> False], 
          0.1169965590679416, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11697\"", ShowStringCharacters -> False], 
          0.11697419560305485`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019850036037087`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"64205907-2ae8-4ff4-83e5-\
ed81714110be"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11695\"", ShowStringCharacters -> False], 
          0.1169547873630702, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11688\"", ShowStringCharacters -> False], 
          0.1168753033300292, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11668\"", ShowStringCharacters -> False], 
          0.11668028390460347`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11652\"", ShowStringCharacters -> False], 
          0.11651516619987115`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001985003644725*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"eafa8477-98b8-4e02-bee4-\
564f6eeeb426"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10379\"", ShowStringCharacters -> False], 
          0.10378690207830209`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10333\"", ShowStringCharacters -> False], 
          0.10333179333979911`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10327\"", ShowStringCharacters -> False], 
          0.10326516841487723`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10309\"", ShowStringCharacters -> False], 
          0.10308579813889633`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.00198500367682*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"026ef8a0-17ef-4f1e-9f00-\
cf2f0b020ea1"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10289\"", ShowStringCharacters -> False], 
          0.1028887155757086, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10289\"", ShowStringCharacters -> False], 
          0.10288608917422892`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10251\"", ShowStringCharacters -> False], 
          0.1025131561702465, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10245\"", ShowStringCharacters -> False], 
          0.10244863615054481`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001985003716922*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"9f346617-6573-4230-834e-\
06704f39d2d5"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09689\"", ShowStringCharacters -> False], 
          0.09688967970907572, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09666\"", ShowStringCharacters -> False], 
          0.09666167436238288, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09653\"", ShowStringCharacters -> False], 
          0.09653073272489975, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09648\"", ShowStringCharacters -> False], 
          0.09647809293219778, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019850037514367`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"913ef2eb-f154-4629-89bd-\
563df13d9373"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09619\"", ShowStringCharacters -> False], 
          0.09618550983757194, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09592\"", ShowStringCharacters -> False], 
          0.09592129649174955, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.08861\"", ShowStringCharacters -> False], 
          0.08861010322320698, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.08855\"", ShowStringCharacters -> False], 
          0.08855476874009578, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019850037883587`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"b2a201ce-fdd8-4925-b91c-\
a96d0860203d"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.08841\"", ShowStringCharacters -> False], 
          0.08841184445674088, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.08826\"", ShowStringCharacters -> False], 
          0.08826142015513368, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.08365\"", ShowStringCharacters -> False], 
          0.08365467401362911, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.08332\"", ShowStringCharacters -> False], 
          0.08332320987672229, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001985003827676*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"0d99d8ae-a4e3-4247-96b8-\
4bd3a5fbf3bb"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.08293\"", ShowStringCharacters -> False], 
          0.08293409099661392, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.08288\"", ShowStringCharacters -> False], 
          0.0828773798150109, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.08246\"", ShowStringCharacters -> False], 
          0.08245937287774652, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.08240\"", ShowStringCharacters -> False], 
          0.08239993555198166, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001985003862957*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"3fabc16f-abd4-461a-b976-\
dccb71e4a917"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.07755\"", ShowStringCharacters -> False], 
          0.07755050351824903, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.07708\"", ShowStringCharacters -> False], 
          0.07708253469827542, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.07695\"", ShowStringCharacters -> False], 
          0.0769518333307088, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.07671\"", ShowStringCharacters -> False], 
          0.07671414383349663, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001985003900675*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"6e9393c4-6a79-4c5a-84dc-\
2a95f51b08eb"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.07666\"", ShowStringCharacters -> False], 
          0.0766562862072559, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.07661\"", ShowStringCharacters -> False], 
          0.07660667267037233, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.07475\"", ShowStringCharacters -> False], 
          0.07474842455068732, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.07443\"", ShowStringCharacters -> False], 
          0.07442553014798836, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001985003934741*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"3c1f5e5d-cc8d-4207-9c79-\
d7e7e31f2995"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.06725\"", ShowStringCharacters -> False], 
          0.06724926573420958, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.06673\"", ShowStringCharacters -> False], 
          0.06672986093550433, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.06652\"", ShowStringCharacters -> False], 
          0.06652394504049092, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.06634\"", ShowStringCharacters -> False], 
          0.0663351180802698, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019850039684105`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"8f1edd7f-88a1-4d5c-a852-\
6a9b00da1091"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.06627\"", ShowStringCharacters -> False], 
          0.06627022516224954, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.06615\"", ShowStringCharacters -> False], 
          0.06615383223652366, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04778\"", ShowStringCharacters -> False], 
          0.04778085757641002, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04751\"", ShowStringCharacters -> False], 
          0.047507211424018356`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.00198500400725*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"271ab423-efe4-4f78-8112-\
a7b5dd301d37"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04732\"", ShowStringCharacters -> False], 
          0.0473185069441816, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04731\"", ShowStringCharacters -> False], 
          0.047310697182478836`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04713\"", ShowStringCharacters -> False], 
          0.04712548412455607, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04708\"", ShowStringCharacters -> False], 
          0.04707894136184283, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019850040461874`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"6a82a522-d2b0-43e0-acfc-\
71e53fbe830e"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03868\"", ShowStringCharacters -> False], 
          0.038681157627375784`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03847\"", ShowStringCharacters -> False], 
          0.0384742522010066, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03831\"", ShowStringCharacters -> False], 
          0.03831018883269091, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03826\"", ShowStringCharacters -> False], 
          0.03826229115107209, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019850040822477`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"f42c7617-7ca2-4d75-94a0-\
ba88b2cafdc9"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03806\"", ShowStringCharacters -> False], 
          0.038057610632542926`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03802\"", ShowStringCharacters -> False], 
          0.038020582627700084`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03798\"", ShowStringCharacters -> False], 
          0.03798201765327109, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03627\"", ShowStringCharacters -> False], 
          0.036274623295271674`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019850041189413`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"b2dac183-5722-49a8-a85d-\
1af948f16815"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03605\"", ShowStringCharacters -> False], 
          0.03605184766819254, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03598\"", ShowStringCharacters -> False], 
          0.03598483240391618, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03588\"", ShowStringCharacters -> False], 
          0.03588378099097604, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03585\"", ShowStringCharacters -> False], 
          0.035845395841293384`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001985004147373*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"87a90c1a-c2b6-4d10-898c-\
d2abf405d393"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03583\"", ShowStringCharacters -> False], 
          0.03583046894573963, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03130\"", ShowStringCharacters -> False], 
          0.031297253418429725`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03104\"", ShowStringCharacters -> False], 
          0.0310446696478635, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03094\"", ShowStringCharacters -> False], 
          0.030941028197532378`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001985004190941*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"f4ad7110-8c44-48b7-af5f-\
7768561aee70"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03087\"", ShowStringCharacters -> False], 
          0.030866341771953666`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SRSRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03083\"", ShowStringCharacters -> False], 
          0.03082937782627541, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"SLSLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03078\"", ShowStringCharacters -> False], 
          0.03077563801162576, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02716\"", ShowStringCharacters -> False], 
          0.027157086923659264`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001985004222921*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"4377daa8-7e6a-4cef-8bcb-\
a762b82f5190"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02708\"", ShowStringCharacters -> False], 
          0.02707954636317893, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01788\"", ShowStringCharacters -> False], 
          0.017876012480641145`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01787\"", ShowStringCharacters -> False], 
          0.01786736822090026, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00908\"", ShowStringCharacters -> False], 
          0.009084262580040973, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001985004263187*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"1948021c-c7f6-4197-a8b1-\
3e1a39ca50e3"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00840\"", ShowStringCharacters -> False], 
          0.008396320511615601, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00787\"", ShowStringCharacters -> False], 
          0.007870470433225977, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00783\"", ShowStringCharacters -> False], 
          0.007828071189686989, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00644\"", ShowStringCharacters -> False], 
          0.006437758314458026, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[ScriptL]\[ScriptL]\\\", \
OverscriptBox[\\\"\[ScriptL]\\\", \\\"_\\\"]}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\ell\\\\\\\\ell\\\\\\\\bar\\\\\\\\ell\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),\[Mu]\[Mu]\[Mu]\"", 
                "\"VRVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019850042992334`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[58]:=",ExpressionUUID->"bc69591b-8a72-4dbd-821a-\
7c6bf9655a7b"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.9942417087618456`*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"6bc29072-39ef-4277-83b4-d1163833ff2b"]
},
WindowSize->{1909, 1001},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>0.7 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (2021\:5e7412\:67082\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"97a11034-71fc-48a1-9da7-e8864ca2f7a8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1185, 19, 21, "Input",ExpressionUUID->"1ed34cac-fee1-4a40-8a30-cf2a9cfa26a3"],
Cell[CellGroupData[{
Cell[1790, 45, 890, 25, 33, "Print",ExpressionUUID->"f5ca1a06-668d-4f08-af43-e8b90c02c181"],
Cell[2683, 72, 3871, 95, 22, "Print",ExpressionUUID->"d9fee07c-168f-4421-b292-672d68fb4c2d"],
Cell[6557, 169, 3873, 95, 22, "Print",ExpressionUUID->"c0168eed-6475-485b-87fa-61a74545c6a4"],
Cell[10433, 266, 3881, 95, 22, "Print",ExpressionUUID->"943dc722-bb03-47b5-b815-d8ec299cd9d1"],
Cell[14317, 363, 3880, 95, 22, "Print",ExpressionUUID->"1bf1bfab-1493-4587-bbed-d239e50d2352"],
Cell[18200, 460, 5647, 127, 21, "Print",ExpressionUUID->"715cd3f2-0ad4-4a41-902b-bc839b63377b"],
Cell[23850, 589, 5659, 127, 21, "Print",ExpressionUUID->"992b72b6-3579-4ffe-97bf-2339333b6a3a"],
Cell[29512, 718, 5666, 127, 21, "Print",ExpressionUUID->"69562cf9-3c83-4c13-8dbf-2f555602c193"],
Cell[35181, 847, 5666, 127, 21, "Print",ExpressionUUID->"c3f3ea23-7c46-43fc-8073-017fba05f82d"],
Cell[40850, 976, 5664, 127, 21, "Print",ExpressionUUID->"8e897645-62f2-4d7f-aee4-f6b24caa18c0"],
Cell[46517, 1105, 5667, 127, 21, "Print",ExpressionUUID->"fc146a8a-7729-4794-a588-d6dc7e863f28"],
Cell[52187, 1234, 5660, 127, 21, "Print",ExpressionUUID->"d1fded4d-621c-4c5e-bbea-e0094ed7448d"],
Cell[57850, 1363, 5664, 127, 21, "Print",ExpressionUUID->"6a755295-e0ea-4379-81ee-1b71057698ee"],
Cell[63517, 1492, 5666, 127, 21, "Print",ExpressionUUID->"bd7cb11d-bba5-4c8f-a49e-d285d213a47e"],
Cell[69186, 1621, 5662, 127, 21, "Print",ExpressionUUID->"4417be61-02a1-4dd6-a076-9323051c9eff"],
Cell[74851, 1750, 5667, 127, 21, "Print",ExpressionUUID->"9d7f32f3-67c1-4b10-8a7c-b9a0cfc6ce46"],
Cell[80521, 1879, 5665, 127, 21, "Print",ExpressionUUID->"baa68062-a3d3-4985-a6b2-d13c1b20a46c"],
Cell[86189, 2008, 5665, 127, 21, "Print",ExpressionUUID->"a5b0d9e5-a8e7-469d-9a46-2ac5a312af53"],
Cell[91857, 2137, 5662, 127, 21, "Print",ExpressionUUID->"4b546a25-a4a3-4a0f-a97e-96b50d411a95"],
Cell[97522, 2266, 5669, 127, 21, "Print",ExpressionUUID->"d25dd5ed-2df9-40fc-9d93-a4730550365d"],
Cell[103194, 2395, 5671, 127, 21, "Print",ExpressionUUID->"7d9f9ed6-22fd-48e7-adca-07bcae1adff6"],
Cell[108868, 2524, 5671, 127, 21, "Print",ExpressionUUID->"1243478a-918b-4a9d-957a-48320f3e54fa"],
Cell[114542, 2653, 5676, 127, 21, "Print",ExpressionUUID->"587b0dff-e904-4f5b-8cc5-ece3a367bbde"],
Cell[120221, 2782, 5672, 127, 21, "Print",ExpressionUUID->"dfcdcc0c-3080-49eb-b90e-df4a4464f6df"],
Cell[125896, 2911, 5673, 127, 21, "Print",ExpressionUUID->"d1960936-b1d1-493b-90d6-95a088683459"],
Cell[131572, 3040, 5672, 127, 21, "Print",ExpressionUUID->"e5b02688-f155-44bc-9e8f-87e1885347f7"],
Cell[137247, 3169, 5671, 127, 21, "Print",ExpressionUUID->"b05f57e9-8d64-4dbe-916e-8dd605298d8d"],
Cell[142921, 3298, 5671, 127, 21, "Print",ExpressionUUID->"7de60181-2299-448d-8d61-1c76718f1a03"],
Cell[148595, 3427, 5673, 127, 21, "Print",ExpressionUUID->"de129ab7-0808-4b87-bbf9-01c05b27206f"],
Cell[154271, 3556, 5677, 127, 21, "Print",ExpressionUUID->"ad94e0b1-3efe-43f2-bee3-b321888e310b"],
Cell[159951, 3685, 5680, 127, 21, "Print",ExpressionUUID->"c3e7b15d-d889-4568-a4e0-f9d59f1cd527"],
Cell[165634, 3814, 5680, 127, 21, "Print",ExpressionUUID->"3978b9c7-cc5d-47f7-bf26-e1ed191c3e25"],
Cell[171317, 3943, 5685, 127, 21, "Print",ExpressionUUID->"44ca3b51-a282-4895-a35e-ded36797e30a"],
Cell[177005, 4072, 5993, 135, 21, "Print",ExpressionUUID->"e2329e16-a30b-4394-8bcc-7906793aba51"],
Cell[183001, 4209, 5991, 135, 21, "Print",ExpressionUUID->"119b8975-0db5-4691-9b28-6868d2053dff"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[189041, 4350, 325, 6, 21, "Input",ExpressionUUID->"9d9c558c-74a0-492d-9397-4ebf7e04914b"],
Cell[CellGroupData[{
Cell[189391, 4360, 894, 25, 33, "Print",ExpressionUUID->"c5732e2d-6bd4-4ea1-a7d1-c2a018eff3a5"],
Cell[190288, 4387, 3891, 95, 22, "Print",ExpressionUUID->"777060ae-7a20-4233-837a-8bfdb8be9582"],
Cell[194182, 4484, 3893, 95, 22, "Print",ExpressionUUID->"3d55c876-6857-4bcb-ab75-744d96120ddc"],
Cell[198078, 4581, 3893, 95, 22, "Print",ExpressionUUID->"c043b97f-54aa-4fe1-a5b8-76c86f87fae2"],
Cell[201974, 4678, 3909, 95, 22, "Print",ExpressionUUID->"a3c2c7cf-43dc-438e-8a85-53fa5cd30edc"],
Cell[205886, 4775, 5683, 127, 21, "Print",ExpressionUUID->"f7d99cc2-bc93-484f-bccc-aa72d76d0b09"],
Cell[211572, 4904, 5686, 127, 21, "Print",ExpressionUUID->"77240f5a-884a-44ce-9cc1-bb378705fe21"],
Cell[217261, 5033, 5687, 127, 21, "Print",ExpressionUUID->"b524a21a-61a4-4547-8953-3f0973caaedf"],
Cell[222951, 5162, 5686, 127, 21, "Print",ExpressionUUID->"dc617927-ed94-4762-b5da-37f0ed4f3a77"],
Cell[228640, 5291, 5689, 127, 21, "Print",ExpressionUUID->"04362fe2-ec91-40de-8524-c511e0ced8c4"],
Cell[234332, 5420, 5687, 127, 21, "Print",ExpressionUUID->"8180ba06-fc99-431e-9f31-067908e9ae14"],
Cell[240022, 5549, 5693, 127, 21, "Print",ExpressionUUID->"e56a28fd-41c7-4fda-bb6a-5322f7f6eb82"],
Cell[245718, 5678, 5697, 127, 21, "Print",ExpressionUUID->"885f1520-5eb8-4115-bf9b-d8aaee05ad16"],
Cell[251418, 5807, 5699, 127, 21, "Print",ExpressionUUID->"ad30e2cd-c63e-4722-8336-f594c6844a5f"],
Cell[257120, 5936, 5699, 127, 21, "Print",ExpressionUUID->"88dbaee6-6cb7-4263-8214-ac0c29d51a19"],
Cell[262822, 6065, 5696, 127, 21, "Print",ExpressionUUID->"77c88963-707c-4314-a059-cc2ba7744b87"],
Cell[268521, 6194, 5688, 127, 21, "Print",ExpressionUUID->"c56b495d-9a8b-4345-a466-c8211c841168"],
Cell[274212, 6323, 5691, 127, 21, "Print",ExpressionUUID->"05a97824-bd06-4b6b-a105-f8af0d11a4e2"],
Cell[279906, 6452, 5697, 127, 21, "Print",ExpressionUUID->"380ddc22-a5fa-4bd6-8c3b-b15e5d64fd78"],
Cell[285606, 6581, 5693, 127, 21, "Print",ExpressionUUID->"e48da9e5-edd1-4738-8ee1-f7d326eda91e"],
Cell[291302, 6710, 5692, 127, 21, "Print",ExpressionUUID->"326add51-3ec6-4ae3-9808-a8ddff435db8"],
Cell[296997, 6839, 5693, 127, 21, "Print",ExpressionUUID->"88d6227a-8a80-43ae-881a-27a74074c3e6"],
Cell[302693, 6968, 5694, 127, 21, "Print",ExpressionUUID->"b02e4dc9-769c-4589-b5ca-b0feb2ca9eb4"],
Cell[308390, 7097, 5697, 127, 21, "Print",ExpressionUUID->"4a47e389-d808-439d-ac98-b02d63588011"],
Cell[314090, 7226, 5704, 127, 21, "Print",ExpressionUUID->"be3b892b-0048-4ada-8d5d-48faa7238b7d"],
Cell[319797, 7355, 5705, 127, 21, "Print",ExpressionUUID->"e7432960-97ba-48ce-9491-426e3bf96dc3"],
Cell[325505, 7484, 5700, 127, 21, "Print",ExpressionUUID->"1bb84d37-68c7-4742-a704-f91e56928a17"],
Cell[331208, 7613, 5701, 127, 21, "Print",ExpressionUUID->"a58536b7-be49-42c4-bce6-fa1e37316536"],
Cell[336912, 7742, 5706, 127, 21, "Print",ExpressionUUID->"4d56562f-ff17-4293-b623-5e5382971794"],
Cell[342621, 7871, 5704, 127, 21, "Print",ExpressionUUID->"cd24204c-a31c-4bee-ad3a-3369eebe7a2b"],
Cell[348328, 8000, 5706, 127, 21, "Print",ExpressionUUID->"0fa82d7f-a47d-4958-b74f-5cde9752bb9d"],
Cell[354037, 8129, 5709, 127, 21, "Print",ExpressionUUID->"fd3d5574-4dd9-433a-aaf9-39bb585e2a9f"],
Cell[359749, 8258, 5707, 127, 21, "Print",ExpressionUUID->"40b60bd3-5155-4d67-9d0b-e70283e2020f"],
Cell[365459, 8387, 5711, 127, 21, "Print",ExpressionUUID->"01b546ad-3f17-466f-ad6e-4699490f0ecc"],
Cell[371173, 8516, 5709, 127, 21, "Print",ExpressionUUID->"092c583a-3074-446e-8cf7-b225cb1f1ea3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[376931, 8649, 327, 6, 21, "Input",ExpressionUUID->"93bf8d82-70ef-49ad-9855-93519202433f"],
Cell[CellGroupData[{
Cell[377283, 8659, 898, 25, 33, "Print",ExpressionUUID->"794a3e4d-b454-47fd-852f-401055ae9e99"],
Cell[378184, 8686, 3925, 95, 22, "Print",ExpressionUUID->"a5774070-56ab-4296-8694-9376f2f45cd2"],
Cell[382112, 8783, 3921, 95, 22, "Print",ExpressionUUID->"b01f6829-9401-4f70-93a7-887e6261db9e"],
Cell[386036, 8880, 3925, 95, 22, "Print",ExpressionUUID->"d8698309-4c59-411b-a9e3-e469581c684a"],
Cell[389964, 8977, 3936, 95, 22, "Print",ExpressionUUID->"122af44f-4850-4039-b8e8-f0169e95b690"],
Cell[393903, 9074, 5746, 131, 21, "Print",ExpressionUUID->"c04acf98-74f3-4c60-9fa2-61ad5ec87832"],
Cell[399652, 9207, 5749, 131, 21, "Print",ExpressionUUID->"8ac6127e-3b59-49cf-b93f-854bb5af5849"],
Cell[405404, 9340, 5747, 131, 21, "Print",ExpressionUUID->"6aa2d2c0-3f60-4323-a87d-0a260f2bcbc8"],
Cell[411154, 9473, 5746, 131, 21, "Print",ExpressionUUID->"44ae8422-3f02-4152-82d6-1127196c28bd"],
Cell[416903, 9606, 5751, 131, 21, "Print",ExpressionUUID->"79581b1c-ee8b-4df9-b4b6-9a01773830c3"],
Cell[422657, 9739, 5753, 131, 21, "Print",ExpressionUUID->"5a0987cb-b904-4a4f-95b8-9fdb5394d368"],
Cell[428413, 9872, 5749, 131, 21, "Print",ExpressionUUID->"769f1533-5972-43b1-bdc3-ea5050c8b2d3"],
Cell[434165, 10005, 5759, 131, 21, "Print",ExpressionUUID->"24b82725-2479-4bac-8b4f-7f7fae31cf22"],
Cell[439927, 10138, 5757, 131, 21, "Print",ExpressionUUID->"eb44de79-6123-4a33-9e50-63d56a1b93c9"],
Cell[445687, 10271, 5761, 131, 21, "Print",ExpressionUUID->"92c87a23-15df-43ac-8f4e-32d93f1fc15b"],
Cell[451451, 10404, 5759, 131, 21, "Print",ExpressionUUID->"32833070-37ee-4474-884a-63aadce5f61e"],
Cell[457213, 10537, 5759, 131, 21, "Print",ExpressionUUID->"712784ed-b2ac-43be-b160-d36875be3574"],
Cell[462975, 10670, 5757, 131, 21, "Print",ExpressionUUID->"af641c84-5092-44ea-a550-3e67a89b646e"],
Cell[468735, 10803, 5757, 131, 21, "Print",ExpressionUUID->"3e63c0a0-1e3c-432c-a192-57cf80ec9348"],
Cell[474495, 10936, 5755, 131, 21, "Print",ExpressionUUID->"2a69e2b5-5ab3-432d-a1df-fa0914b03726"],
Cell[480253, 11069, 5760, 131, 21, "Print",ExpressionUUID->"ef64f1de-f361-4ff8-a756-fa819ed7d2b5"],
Cell[486016, 11202, 5760, 131, 21, "Print",ExpressionUUID->"a99a75c4-4373-456f-ae4a-097f98ede404"],
Cell[491779, 11335, 5765, 131, 21, "Print",ExpressionUUID->"99fbf2da-785c-4e4a-bdb4-9ea1a98c12b3"],
Cell[497547, 11468, 5766, 131, 21, "Print",ExpressionUUID->"93e14439-3499-4ba0-898e-bade3bc767dd"],
Cell[503316, 11601, 5761, 131, 21, "Print",ExpressionUUID->"b48f4ac5-9207-4a28-8506-b8bea3c684fa"],
Cell[509080, 11734, 5768, 131, 21, "Print",ExpressionUUID->"94701e1a-9d1c-4bb9-b47e-6df4ff27e4ba"],
Cell[514851, 11867, 5761, 131, 21, "Print",ExpressionUUID->"4e5a70a2-af1a-44f6-a53d-cbf1450a201b"],
Cell[520615, 12000, 5765, 131, 21, "Print",ExpressionUUID->"ed305a32-f2ad-40e3-9eee-d51be12f507f"],
Cell[526383, 12133, 5767, 131, 21, "Print",ExpressionUUID->"f3ad996e-80f3-4c04-aeee-72268a65b835"],
Cell[532153, 12266, 5766, 131, 21, "Print",ExpressionUUID->"cba1c40a-0804-4727-a210-2422e47cc192"],
Cell[537922, 12399, 5768, 131, 21, "Print",ExpressionUUID->"142ee4c4-f42c-40d3-bf1e-1d6db6f5ab17"],
Cell[543693, 12532, 5770, 131, 21, "Print",ExpressionUUID->"90bcf094-9828-49fc-9461-951867daa4ca"],
Cell[549466, 12665, 5773, 131, 21, "Print",ExpressionUUID->"2c699983-6bac-4ec9-9cb5-14bbbd94ab99"],
Cell[555242, 12798, 5768, 131, 21, "Print",ExpressionUUID->"0ba667c6-e149-4e51-9e40-960bc9afa5c3"],
Cell[561013, 12931, 5774, 131, 21, "Print",ExpressionUUID->"dbf02131-25a2-41e5-8849-0febda350658"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[566836, 13068, 329, 6, 21, "Input",ExpressionUUID->"dd529149-8f46-4d51-951d-42aae3e943eb"],
Cell[CellGroupData[{
Cell[567190, 13078, 900, 25, 33, "Print",ExpressionUUID->"505598a9-7a5f-44d7-8ac4-df04efbe841e"],
Cell[568093, 13105, 3945, 95, 22, "Print",ExpressionUUID->"6c622e6c-3624-4a89-8efc-bc4cef94d99a"],
Cell[572041, 13202, 3941, 95, 22, "Print",ExpressionUUID->"1a0705c3-a905-4fdd-a20a-c8949d66c869"],
Cell[575985, 13299, 3936, 95, 22, "Print",ExpressionUUID->"206f657c-06e0-4539-91aa-fa6d3453a880"],
Cell[579924, 13396, 3955, 95, 22, "Print",ExpressionUUID->"fc977efa-fe10-4383-a8e6-4e1af259fe04"],
Cell[583882, 13493, 5785, 131, 21, "Print",ExpressionUUID->"5c3daf3a-903d-4655-a084-38d74c8324b2"],
Cell[589670, 13626, 5786, 131, 21, "Print",ExpressionUUID->"ad933706-7884-44fc-87d7-80c50dc4f26e"],
Cell[595459, 13759, 5787, 131, 20, "Print",ExpressionUUID->"b0d84197-5ff1-4bb8-b6e2-75b334266d54"],
Cell[601249, 13892, 5786, 131, 20, "Print",ExpressionUUID->"faa2b27c-34ee-4844-871e-65f9cd0b6081"],
Cell[607038, 14025, 5787, 131, 20, "Print",ExpressionUUID->"9b981055-c95d-4227-b655-7ed0ce419885"],
Cell[612828, 14158, 5783, 131, 20, "Print",ExpressionUUID->"a6adb313-f04b-4464-80ec-b54da7d388cf"],
Cell[618614, 14291, 5782, 131, 20, "Print",ExpressionUUID->"f29a65b1-f2b5-490d-a60d-4b65c2389f9c"],
Cell[624399, 14424, 5785, 131, 20, "Print",ExpressionUUID->"eff92f53-c684-4df9-be2c-88128985a494"],
Cell[630187, 14557, 5787, 131, 20, "Print",ExpressionUUID->"d2ce7f58-da56-4559-8b8e-1d3c81115e46"],
Cell[635977, 14690, 5785, 131, 20, "Print",ExpressionUUID->"7c28bf1c-7993-4ffe-9d82-bbcd35394185"],
Cell[641765, 14823, 5787, 131, 20, "Print",ExpressionUUID->"64205907-2ae8-4ff4-83e5-ed81714110be"],
Cell[647555, 14956, 5783, 131, 20, "Print",ExpressionUUID->"eafa8477-98b8-4e02-bee4-564f6eeeb426"],
Cell[653341, 15089, 5788, 131, 20, "Print",ExpressionUUID->"026ef8a0-17ef-4f1e-9f00-cf2f0b020ea1"],
Cell[659132, 15222, 5787, 131, 20, "Print",ExpressionUUID->"9f346617-6573-4230-834e-06704f39d2d5"],
Cell[664922, 15355, 5785, 131, 20, "Print",ExpressionUUID->"913ef2eb-f154-4629-89bd-563df13d9373"],
Cell[670710, 15488, 5785, 131, 20, "Print",ExpressionUUID->"b2a201ce-fdd8-4925-b91c-a96d0860203d"],
Cell[676498, 15621, 5785, 131, 20, "Print",ExpressionUUID->"0d99d8ae-a4e3-4247-96b8-4bd3a5fbf3bb"],
Cell[682286, 15754, 5786, 131, 20, "Print",ExpressionUUID->"3fabc16f-abd4-461a-b976-dccb71e4a917"],
Cell[688075, 15887, 5786, 131, 20, "Print",ExpressionUUID->"6e9393c4-6a79-4c5a-84dc-2a95f51b08eb"],
Cell[693864, 16020, 5784, 131, 20, "Print",ExpressionUUID->"3c1f5e5d-cc8d-4207-9c79-d7e7e31f2995"],
Cell[699651, 16153, 5788, 131, 20, "Print",ExpressionUUID->"8f1edd7f-88a1-4d5c-a852-6a9b00da1091"],
Cell[705442, 16286, 5789, 131, 20, "Print",ExpressionUUID->"271ab423-efe4-4f78-8112-a7b5dd301d37"],
Cell[711234, 16419, 5791, 131, 20, "Print",ExpressionUUID->"6a82a522-d2b0-43e0-acfc-71e53fbe830e"],
Cell[717028, 16552, 5791, 131, 20, "Print",ExpressionUUID->"f42c7617-7ca2-4d75-94a0-ba88b2cafdc9"],
Cell[722822, 16685, 5799, 131, 20, "Print",ExpressionUUID->"b2dac183-5722-49a8-a85d-1af948f16815"],
Cell[728624, 16818, 5790, 131, 20, "Print",ExpressionUUID->"87a90c1a-c2b6-4d10-898c-d2abf405d393"],
Cell[734417, 16951, 5792, 131, 20, "Print",ExpressionUUID->"f4ad7110-8c44-48b7-af5f-7768561aee70"],
Cell[740212, 17084, 5794, 131, 20, "Print",ExpressionUUID->"4377daa8-7e6a-4cef-8bcb-a762b82f5190"],
Cell[746009, 17217, 5793, 131, 20, "Print",ExpressionUUID->"1948021c-c7f6-4197-a8b1-3e1a39ca50e3"],
Cell[751805, 17350, 5791, 131, 20, "Print",ExpressionUUID->"bc69591b-8a72-4dbd-821a-7c6bf9655a7b"]
}, Open  ]]
}, Open  ]],
Cell[757623, 17485, 150, 2, 19, "Input",ExpressionUUID->"6bc29072-39ef-4277-83b4-d1163833ff2b"]
}
]
*)



==> anc/complete_decay_width_expression/p2_v_vb_lp_K0.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     99272,       2259]
NotebookOptionsPosition[     96699,       2215]
NotebookOutlinePosition[     97189,       2234]
CellTagsIndexPosition[     97146,       2231]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"p", "\[Rule]", 
             RowBox[{"\[Nu]", " ", 
               OverscriptBox["\[Nu]", "_"], " ", 
               SuperscriptBox["e", "+"], " ", 
               SuperscriptBox["K", "0"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.00197744247719*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"a7852356-34ce-4d07-a8dd-\
5171b5019d53"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"5.03210\"", ShowStringCharacters -> False], 
          5.03207899699883, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
               "\"VLVLSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"5.01760\"", ShowStringCharacters -> False], 
          5.017631210723004, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
               "\"VLVRSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.12350\"", ShowStringCharacters -> False], 
          3.1235148081093262`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
               "\"VLVLSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.11120\"", ShowStringCharacters -> False], 
          3.111224868928991, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
               "\"VLVRSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001977442483218*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"68a1e8d8-654b-4efe-88c2-\
e485c68a6fe0"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.28968\"", ShowStringCharacters -> False], 
          0.28967672535471906`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
               "\"VLSRVL2\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.28932\"", ShowStringCharacters -> False], 
          0.28932173212190626`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
               "\"VLSLVR2\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.06688\"", ShowStringCharacters -> False], 
          0.06687782989516611, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
               "\"VLSRVL1\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.06682\"", ShowStringCharacters -> False], 
          0.06682470027097348, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
               "\"VLSLVR1\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001977442511368*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"1639fa42-0e92-4147-bfde-\
200dd56a4641"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"7.84770\"", ShowStringCharacters -> False], 
          7.847652405461306, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"7.80610\"", ShowStringCharacters -> False], 
          7.806128222042938, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.27810\"", ShowStringCharacters -> False], 
          0.27809515352721453`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSRVL2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.27781\"", ShowStringCharacters -> False], 
          0.27781193885681865`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001977442534216*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"f8e93cac-2f83-46d2-ab1e-\
8e90f14848c8"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02985\"", ShowStringCharacters -> False], 
          0.029852234269560192`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVRSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02704\"", ShowStringCharacters -> False], 
          0.027041621933292164`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVRSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02290\"", ShowStringCharacters -> False], 
          0.022897039788042743`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01981\"", ShowStringCharacters -> False], 
          0.019805869983246672`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019774425711946`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"817f41b2-0477-448b-99cf-\
688ec6dd4922"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01975\"", ShowStringCharacters -> False], 
          0.019752186117311797`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01655\"", ShowStringCharacters -> False], 
          0.0165476563669472, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01582\"", ShowStringCharacters -> False], 
          0.015821457569952072`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVRSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01443\"", ShowStringCharacters -> False], 
          0.01442549489799204, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVRSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019774426062775`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"5ed94c9a-df37-4816-8e6b-\
96f93e5eb731"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01343\"", ShowStringCharacters -> False], 
          0.013427317894489582`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01069\"", ShowStringCharacters -> False], 
          0.010686064733288484`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01065\"", ShowStringCharacters -> False], 
          0.010648992455490837`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVRSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00844\"", ShowStringCharacters -> False], 
          0.008442131364782286, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.00197744264306*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"c3e355a3-f09b-4ff3-8012-\
cb44753036f2"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00800\"", ShowStringCharacters -> False], 
          0.008003211127051348, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00799\"", ShowStringCharacters -> False], 
          0.007988412357984911, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVRSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00692\"", ShowStringCharacters -> False], 
          0.006920038494427219, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00497\"", ShowStringCharacters -> False], 
          0.004973922298654777, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001977442678935*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"127f3235-e014-4ef7-bbf9-\
153c0059aa31"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00496\"", ShowStringCharacters -> False], 
          0.004959032838792771, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVRSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00443\"", ShowStringCharacters -> False], 
          0.004433534061958755, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00374\"", ShowStringCharacters -> False], 
          0.003736490273157393, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00373\"", ShowStringCharacters -> False], 
          0.0037310637473491966`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLVRSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019774427067127`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"1c35daf4-3210-4239-a789-\
a3edc90c9890"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00129\"", ShowStringCharacters -> False], 
          0.0012947372964706163`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00065\"", ShowStringCharacters -> False], 
          0.0006476748614796668, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00065\"", ShowStringCharacters -> False], 
          0.0006470875677060094, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00032\"", ShowStringCharacters -> False], 
          0.0003236915516323517, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", 
                "\"VLSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001977442740581*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"3f5fd54f-497e-4573-9b55-\
e018f3cc8c7c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<p->v vb \[Mu]+ K0\>\"", ",", 
   RowBox[{"p2vvblpK0", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.994231388804243*^9, 3.994231391103697*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"9101b103-b429-4117-8771-d1a9d71f1021"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"p", "\[Rule]", 
             RowBox[{"\[Nu]", " ", 
               OverscriptBox["\[Nu]", "_"], " ", 
               SuperscriptBox["\[Mu]", "+"], " ", 
               SuperscriptBox["K", "0"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001977444981121*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[49]:=",ExpressionUUID->"8a517ac6-2da4-456d-aa1b-\
a52f8ac3f0ea"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.54000\"", ShowStringCharacters -> False], 
          2.5399988473384547`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
               "\"VLVLSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.50550\"", ShowStringCharacters -> False], 
          2.505543606366845, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
               "\"VLVRSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.60570\"", ShowStringCharacters -> False], 
          1.6056753577630023`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
               "\"VLVLSL\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.60240\"", ShowStringCharacters -> False], 
          1.6023694559210848`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
               "\"VLVRSR\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019774449861436`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[49]:=",ExpressionUUID->"2a89fc06-d260-41e4-94ab-\
97539a54b589"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16645\"", ShowStringCharacters -> False], 
          0.16645248741353466`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
               "\"VLSRVL2\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16252\"", ShowStringCharacters -> False], 
          0.1625203488007579, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
               "\"VLSLVR2\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03743\"", ShowStringCharacters -> False], 
          0.03743135191854757, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
               "\"VLSRVL1\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03644\"", ShowStringCharacters -> False], 
          0.03643770700720794, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
               "\"VLSLVR1\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019774450172224`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[49]:=",ExpressionUUID->"09e6dda0-9713-4bb0-9d6c-\
79ee0bc5db28"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.99890\"", ShowStringCharacters -> False], 
          3.99885056114955, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.96040\"", ShowStringCharacters -> False], 
          3.9604477636175526`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVRSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.51200\"", ShowStringCharacters -> False], 
          1.5120242297058015`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.31250\"", ShowStringCharacters -> False], 
          1.31250180997437, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001977445042728*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[49]:=",ExpressionUUID->"a663a3c0-b47a-4210-b8cd-\
ebcacca969ed"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.30370\"", ShowStringCharacters -> False], 
          1.303733527291374, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVLSR\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.10400\"", ShowStringCharacters -> False], 
          1.1039799442465796`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVLSL\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.73468\"", ShowStringCharacters -> False], 
          0.7346845510670117, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVRSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.73413\"", ShowStringCharacters -> False], 
          0.7341344597912428, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019774450781503`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[49]:=",ExpressionUUID->"bbb193fb-8216-48e6-879a-\
20e36c48868c"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.56671\"", ShowStringCharacters -> False], 
          0.5667102728937923, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVRSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.56510\"", ShowStringCharacters -> False], 
          0.5651005410479317, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.34012\"", ShowStringCharacters -> False], 
          0.3401206557858445, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVRSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.33941\"", ShowStringCharacters -> False], 
          0.3394085429781049, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001977445113743*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[49]:=",ExpressionUUID->"b644bfa0-81fe-4104-907c-\
61f8712c25b0"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.26340\"", ShowStringCharacters -> False], 
          0.26339575416024763`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVRSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.26228\"", ShowStringCharacters -> False], 
          0.26227998721729906`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.15769\"", ShowStringCharacters -> False], 
          0.15769341374460852`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.15374\"", ShowStringCharacters -> False], 
          0.15374348447178546`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019774451487436`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[49]:=",ExpressionUUID->"f3352ad6-cbfd-491e-89e4-\
41c6a156dd7d"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.09393\"", ShowStringCharacters -> False], 
          0.09392803642960804, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04598\"", ShowStringCharacters -> False], 
          0.04598282077700784, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR2\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.04598\"", ShowStringCharacters -> False], 
          0.04598151789801188, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02250\"", ShowStringCharacters -> False], 
          0.02250370513232104, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019774451841435`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[49]:=",ExpressionUUID->"8bb2d0c9-d6d6-45aa-88ae-\
2b138c6bc22f"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01022\"", ShowStringCharacters -> False], 
          0.010219987010373022`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00804\"", ShowStringCharacters -> False], 
          0.008044616587538064, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00752\"", ShowStringCharacters -> False], 
          0.007517510331750062, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVRSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00518\"", ShowStringCharacters -> False], 
          0.005175818564643808, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR2*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVRSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001977445212246*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[49]:=",ExpressionUUID->"ddafe718-077c-4580-bbb6-\
5d5d5d4b0fb9"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00517\"", ShowStringCharacters -> False], 
          0.005166098789436824, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVLSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00404\"", ShowStringCharacters -> False], 
          0.004040408942721488, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSRVL1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVLSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00392\"", ShowStringCharacters -> False], 
          0.003916531363195074, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVRSR\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00274\"", ShowStringCharacters -> False], 
          0.0027387856510596876`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLSLVR1*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], \
\\\"\[Nu]\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\nu\\\\\\\\ell\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"VLVRSL\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001977445256178*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[49]:=",ExpressionUUID->"1053af2b-1594-470f-b3db-\
63b4a806819f"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{4.0019264122802305`*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"9479f166-29d8-4cc9-8dc7-d77eeee84cc1"]
},
WindowSize->{1920, 1012},
WindowMargins->{{-5.5, Automatic}, {Automatic, -5.5}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>0.9 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (2021\:5e7412\:67082\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ce13ee5c-6934-443a-a0a6-512f02e18dd2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 857, 24, 40, "Print",ExpressionUUID->"a7852356-34ce-4d07-a8dd-5171b5019d53"],
Cell[1440, 48, 3832, 91, 27, "Print",ExpressionUUID->"68a1e8d8-654b-4efe-88c2-e485c68a6fe0"],
Cell[5275, 141, 3845, 91, 27, "Print",ExpressionUUID->"1639fa42-0e92-4147-bfde-200dd56a4641"],
Cell[9123, 234, 5577, 123, 26, "Print",ExpressionUUID->"f8e93cac-2f83-46d2-ab1e-8e90f14848c8"],
Cell[14703, 359, 5591, 123, 26, "Print",ExpressionUUID->"817f41b2-0477-448b-99cf-688ec6dd4922"],
Cell[20297, 484, 5584, 123, 26, "Print",ExpressionUUID->"5ed94c9a-df37-4816-8e6b-96f93e5eb731"],
Cell[25884, 609, 5588, 123, 26, "Print",ExpressionUUID->"c3e355a3-f09b-4ff3-8012-cb44753036f2"],
Cell[31475, 734, 5583, 123, 26, "Print",ExpressionUUID->"127f3235-e014-4ef7-bbf9-153c0059aa31"],
Cell[37061, 859, 5588, 123, 26, "Print",ExpressionUUID->"1c35daf4-3210-4239-a789-a3edc90c9890"],
Cell[42652, 984, 5596, 123, 26, "Print",ExpressionUUID->"3f5fd54f-497e-4573-9b55-e018f3cc8c7c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48285, 1112, 317, 6, 26, "Input",ExpressionUUID->"9101b103-b429-4117-8771-d1a9d71f1021"],
Cell[CellGroupData[{
Cell[48627, 1122, 862, 24, 40, "Print",ExpressionUUID->"8a517ac6-2da4-456d-aa1b-a52f8ac3f0ea"],
Cell[49492, 1148, 3855, 91, 27, "Print",ExpressionUUID->"2a89fc06-d260-41e4-94ab-97539a54b589"],
Cell[53350, 1241, 3861, 91, 27, "Print",ExpressionUUID->"09e6dda0-9713-4bb0-9d6c-79ee0bc5db28"],
Cell[57214, 1334, 5601, 123, 26, "Print",ExpressionUUID->"a663a3c0-b47a-4210-b8cd-ebcacca969ed"],
Cell[62818, 1459, 5607, 123, 26, "Print",ExpressionUUID->"bbb193fb-8216-48e6-879a-20e36c48868c"],
Cell[68428, 1584, 5607, 123, 26, "Print",ExpressionUUID->"b644bfa0-81fe-4104-907c-61f8712c25b0"],
Cell[74038, 1709, 5619, 123, 26, "Print",ExpressionUUID->"f3352ad6-cbfd-491e-89e4-41c6a156dd7d"],
Cell[79660, 1834, 5617, 123, 26, "Print",ExpressionUUID->"8bb2d0c9-d6d6-45aa-88ae-2b138c6bc22f"],
Cell[85280, 1959, 5617, 123, 26, "Print",ExpressionUUID->"ddafe718-077c-4580-bbb6-5d5d5d4b0fb9"],
Cell[90900, 2084, 5618, 123, 26, "Print",ExpressionUUID->"1053af2b-1594-470f-b3db-63b4a806819f"]
}, Open  ]]
}, Open  ]],
Cell[96545, 2211, 150, 2, 25, "Input",ExpressionUUID->"9479f166-29d8-4cc9-8dc7-d77eeee84cc1"]
}
]
*)



==> anc/complete_decay_width_expression/p2_vbe_vbmu_vbtau_Kp.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     61963,       1593]
NotebookOptionsPosition[     59732,       1554]
NotebookOutlinePosition[     60218,       1573]
CellTagsIndexPosition[     60175,       1570]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{
  "\"\<p->vbe vb\[Mu] vb\[Tau] Kp\>\"", ",", "p2vbevb\[Mu]vb\[Tau]Kp"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.9789924001820574`*^9, {3.9789925237890244`*^9, 3.9789925547870593`*^9}, 
   3.978992627860134*^9, {3.978996634167291*^9, 3.9789966400298996`*^9}, 
   3.978997260400613*^9, 3.978997339074529*^9, {3.9790044207276683`*^9, 
   3.979004436181884*^9}, {3.9790052752277756`*^9, 3.9790052883136883`*^9}, 
   3.979092805409893*^9, {3.9791006010032234`*^9, 3.979100626495654*^9}, 
   3.9791014442341566`*^9, 3.9791023170058928`*^9, 3.979102704936545*^9, 
   3.979102746517002*^9, {3.979103899177094*^9, 3.979103917349739*^9}, 
   3.97910519743477*^9, 3.9791052391566906`*^9, 3.994245453375941*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"80cdb353-6e91-4f1e-91ad-1e5c6c93d067"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"p", "\[Rule]", 
             RowBox[{
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "e"], " ", 
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "\[Mu]"], " ", 
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "\[Tau]"], " ", 
               SuperscriptBox["K", "+"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002078297988956*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"1fbca33b-4f8a-453b-801e-\
9cc341928b9a"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.43320\"", ShowStringCharacters -> False], 
          1.433174673898694, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL2\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.42190\"", ShowStringCharacters -> False], 
          1.421901197133293, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL2\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.40620\"", ShowStringCharacters -> False], 
          1.4061978713586318`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR3\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.39510\"", ShowStringCharacters -> False], 
          1.395136596470768, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR3\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002078297995184*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"f2962b4a-f945-4c1c-8f07-\
ca8518f107ea"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.64774\"", ShowStringCharacters -> False], 
          0.647739822924298, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR1\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.63955\"", ShowStringCharacters -> False], 
          0.639553278381593, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR1\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.05608\"", ShowStringCharacters -> False], 
          0.0560842844098708, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL1\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.05503\"", ShowStringCharacters -> False], 
          0.05502860383325972, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR2\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020782980113745`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"63041512-7551-4176-95aa-\
fd5b058b926d"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.05475\"", ShowStringCharacters -> False], 
          0.05475072601804595, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL1\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.05372\"", ShowStringCharacters -> False], 
          0.0537201471558784, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR2\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00046\"", ShowStringCharacters -> False], 
          0.0004616208296106744, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"TLSLTL\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.83920\"", ShowStringCharacters -> False], 
          2.8392443894257813`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020782980239124`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"0c1b0934-51c0-4c34-86e4-\
02e1abf268ae"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.81690\"", ShowStringCharacters -> False], 
          2.8169106458574453`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.87620\"", ShowStringCharacters -> False], 
          1.8761618551610126`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.85840\"", ShowStringCharacters -> False], 
          1.8584203718970786`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.85710\"", ShowStringCharacters -> False], 
          1.8570904594774609`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002078298036254*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"8ff37704-8fb9-4593-b456-\
313776d76253"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.83950\"", ShowStringCharacters -> False], 
          1.8395293203807468`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.42050\"", ShowStringCharacters -> False], 
          1.4205273744901605`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.40710\"", ShowStringCharacters -> False], 
          1.4070944915162586`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.40710\"", ShowStringCharacters -> False], 
          1.4070944915162584`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR3*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020782980483756`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"bccb1513-a1c4-4c4e-94a7-\
ad2f1ea84b0f"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.39380\"", ShowStringCharacters -> False], 
          1.393788633440455, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR3*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.92836\"", ShowStringCharacters -> False], 
          0.9283630850838644, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.92033\"", ShowStringCharacters -> False], 
          0.92032910026721, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.91958\"", ShowStringCharacters -> False], 
          0.9195842379435917, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020782980574417`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"95ae80f1-f485-474a-b3f0-\
cf93ac49e206"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.91163\"", ShowStringCharacters -> False], 
          0.911626224614565, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR3*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.62985\"", ShowStringCharacters -> False], 
          0.6298492920808543, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.51594\"", ShowStringCharacters -> False], 
          0.5159392087256883, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.51562\"", ShowStringCharacters -> False], 
          0.515618194332106, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020782980649943`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"e2161ee9-795e-4918-ad4a-\
ecedca4d44b0"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.51106\"", ShowStringCharacters -> False], 
          0.5110603509599607, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.51106\"", ShowStringCharacters -> False], 
          0.5110603509599607, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.51074\"", ShowStringCharacters -> False], 
          0.5107423721634808, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.51074\"", ShowStringCharacters -> False], 
          0.5107423721634808, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002078298084904*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"7797d5c6-cb31-4bdd-bbef-\
314376bd0b9e"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.50623\"", ShowStringCharacters -> False], 
          0.5062276289650675, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR3*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.50591\"", ShowStringCharacters -> False], 
          0.5059126570602801, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR3*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.30459\"", ShowStringCharacters -> False], 
          0.3045859213718989, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.30171\"", ShowStringCharacters -> False], 
          0.30170567625254285`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020782980967236`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"2f7c5958-90ef-443b-8140-\
23b653f20258"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.30067\"", ShowStringCharacters -> False], 
          0.3006683402614984, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.29783\"", ShowStringCharacters -> False], 
          0.29782514082640144`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.25906\"", ShowStringCharacters -> False], 
          0.259062003220767, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.25661\"", ShowStringCharacters -> False], 
          0.2566122443250623, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002078298104846*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"de88fd61-8cd4-4886-b7f2-\
46e97bc54a9a"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.25661\"", ShowStringCharacters -> False], 
          0.2566122443250623, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR3*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.25636\"", ShowStringCharacters -> False], 
          0.2563610930401946, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.25419\"", ShowStringCharacters -> False], 
          0.2541856509981114, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR3*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.25394\"", ShowStringCharacters -> False], 
          0.25393687466629206`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002078298119462*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"c5279930-614b-4fe8-97b2-\
f2874678e4f0"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.25394\"", ShowStringCharacters -> False], 
          0.25393687466629206`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.25154\"", ShowStringCharacters -> False], 
          0.25153558034320656`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.15324\"", ShowStringCharacters -> False], 
          0.15324211280264943`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.15179\"", ShowStringCharacters -> False], 
          0.1517930148092438, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002078298130478*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"4e1c9e0a-bb4e-4a9e-b2f3-\
4d47e2f343ac"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.15115\"", ShowStringCharacters -> False], 
          0.15114596765178953`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.14972\"", ShowStringCharacters -> False], 
          0.1497166913619381, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.11111\"", ShowStringCharacters -> False], 
          0.11110787313350293`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10847\"", ShowStringCharacters -> False], 
          0.10846597731234636`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002078298135196*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"71b6a003-3c11-4adb-a08c-\
6fe7c1423240"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.05514\"", ShowStringCharacters -> False], 
          0.05513704400181314, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.05462\"", ShowStringCharacters -> False], 
          0.054615653514798364`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.05462\"", ShowStringCharacters -> False], 
          0.05461565351479836, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.05410\"", ShowStringCharacters -> False], 
          0.05409919343428017, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002078298154559*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"d4b28f47-4e06-43fe-b390-\
43e467b70a2d"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00041\"", ShowStringCharacters -> False], 
          0.0004082675311982499, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"TLSLTL*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00040\"", ShowStringCharacters -> False], 
          0.0004044068453240348, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"TLSLTL*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00023\"", ShowStringCharacters -> False], 
          0.0002320610882771918, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"TLSLTL*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00022\"", ShowStringCharacters -> False], 
          0.00022315244252889412`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"TLSLTL*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002078298165908*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"7571c01a-b61c-449b-b40a-\
b63dd153f1fc"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00022\"", ShowStringCharacters -> False], 
          0.0002210422539470606, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"TLSLTL*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00007\"", ShowStringCharacters -> False], 
          0.00007307235029305541, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"TLSLTL*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSL1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00007\"", ShowStringCharacters -> False], 
          0.0000723813588009225, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"TLSLTL*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],\[Mu]\[Tau]e\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00005\"", ShowStringCharacters -> False], 
          0.00005483767984468219, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"TLSLTL*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020782981779428`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"f2c99861-3d89-4823-8b9c-\
fdccc6eb6980"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.00001654840430698344, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSL1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"TLSLTL*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.000016391918214246004`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{
               "C", "\"\[Nu]\[Nu]\[Nu],e\[Mu]\[Tau]\"", "\"TLSLTL*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.00207829818861*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[55]:=",ExpressionUUID->"4b478a5c-34ce-444c-8ac5-\
115fba220139"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1269., 726.5},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>0.9 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (2021\:5e7412\:67082\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b23119a0-0548-48be-a567-33f8ed3a8bb9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 837, 14, 26, "Input",ExpressionUUID->"80cdb353-6e91-4f1e-91ad-1e5c6c93d067"],
Cell[CellGroupData[{
Cell[1442, 40, 1014, 28, 38, "Print",ExpressionUUID->"1fbca33b-4f8a-453b-801e-9cc341928b9a"],
Cell[2459, 70, 2841, 75, 24, "Print",ExpressionUUID->"f2962b4a-f945-4c1c-8f07-ca8518f107ea"],
Cell[5303, 147, 2844, 75, 24, "Print",ExpressionUUID->"63041512-7551-4176-95aa-fd5b058b926d"],
Cell[8150, 224, 3037, 79, 24, "Print",ExpressionUUID->"0c1b0934-51c0-4c34-86e4-02e1abf268ae"],
Cell[11190, 305, 3580, 90, 24, "Print",ExpressionUUID->"8ff37704-8fb9-4593-b456-313776d76253"],
Cell[14773, 397, 3582, 90, 24, "Print",ExpressionUUID->"bccb1513-a1c4-4c4e-94a7-ad2f1ea84b0f"],
Cell[18358, 489, 3575, 90, 24, "Print",ExpressionUUID->"95ae80f1-f485-474a-b3f0-cf93ac49e206"],
Cell[21936, 581, 3576, 90, 24, "Print",ExpressionUUID->"e2161ee9-795e-4918-ad4a-ecedca4d44b0"],
Cell[25515, 673, 3576, 90, 24, "Print",ExpressionUUID->"7797d5c6-cb31-4bdd-bbef-314376bd0b9e"],
Cell[29094, 765, 3580, 90, 24, "Print",ExpressionUUID->"2f7c5958-90ef-443b-8140-23b653f20258"],
Cell[32677, 857, 3577, 90, 24, "Print",ExpressionUUID->"de88fd61-8cd4-4886-b7f2-46e97bc54a9a"],
Cell[36257, 949, 3578, 90, 24, "Print",ExpressionUUID->"c5279930-614b-4fe8-97b2-f2874678e4f0"],
Cell[39838, 1041, 3582, 90, 24, "Print",ExpressionUUID->"4e1c9e0a-bb4e-4a9e-b2f3-4d47e2f343ac"],
Cell[43423, 1133, 3582, 90, 24, "Print",ExpressionUUID->"71b6a003-3c11-4adb-a08c-6fe7c1423240"],
Cell[47008, 1225, 3583, 90, 24, "Print",ExpressionUUID->"d4b28f47-4e06-43fe-b390-43e467b70a2d"],
Cell[50594, 1317, 3590, 90, 24, "Print",ExpressionUUID->"7571c01a-b61c-449b-b40a-b63dd153f1fc"],
Cell[54187, 1409, 3592, 90, 24, "Print",ExpressionUUID->"f2c99861-3d89-4823-8b9c-fdccc6eb6980"],
Cell[57782, 1501, 1922, 49, 24, "Print",ExpressionUUID->"4b478a5c-34ce-444c-8ac5-115fba220139"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/complete_decay_width_expression/p2_vbx_vbx_vby_Kp.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     15378,        401]
NotebookOptionsPosition[     14403,        375]
NotebookOutlinePosition[     14887,        394]
CellTagsIndexPosition[     14844,        391]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<p->vbx vbx vby K+\>\"", ",", "p2vbxvbxvbyKp"}], "]"}]], "Input",\

 CellChangeTimes->{
  3.9789924001820574`*^9, {3.9789925237890244`*^9, 3.9789925547870593`*^9}, 
   3.978992627860134*^9, {3.978996634167291*^9, 3.9789966400298996`*^9}, 
   3.978997260400613*^9, 3.978997339074529*^9, {3.9790044207276683`*^9, 
   3.979004436181884*^9}, {3.9790052752277756`*^9, 3.9790052883136883`*^9}, 
   3.979092805409893*^9, {3.9791006010032234`*^9, 3.979100626495654*^9}, 
   3.9791014442341566`*^9, 3.9791023170058928`*^9, 3.979102704936545*^9, 
   3.979102746517002*^9, 3.9791062941249905`*^9, 3.9791063843621435`*^9, {
   3.994576324857477*^9, 3.9945763342807865`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"1ed34cac-fee1-4a40-8a30-cf2a9cfa26a3"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"p", "\[Rule]", 
             RowBox[{
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "x"], " ", 
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "x"], " ", 
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "y"], " ", 
               SuperscriptBox["K", "+"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019348716031694`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"40d8203e-e24d-4125-9712-\
693123f4e5cc"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.10240\"", ShowStringCharacters -> False], 
          2.1023551303949115`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSL2\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.06280\"", ShowStringCharacters -> False], 
          2.0627822714443216`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR3\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.94122\"", ShowStringCharacters -> False], 
          0.9412247654747709, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR1\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.08297\"", ShowStringCharacters -> False], 
          0.08297474590698391, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSL1\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001934871610476*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"4d9ec92d-605b-4524-a7e4-\
d61240053c8c"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.08141\"", ShowStringCharacters -> False], 
          0.08141290325311157, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR2\""}, 
              "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}, "Abs"], 
           "2"], TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"4.16490\"", ShowStringCharacters -> False], 
          4.164949407259895, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.73370\"", ShowStringCharacters -> False], 
          2.7337159180871384`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.70790\"", ShowStringCharacters -> False], 
          2.707865176544943, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001934871631115*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"0b7b588a-3c76-4cd3-99cf-\
4b7e77f3d8ac"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.76795\"", ShowStringCharacters -> False], 
          0.7679469526042642, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSL2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.76069\"", ShowStringCharacters -> False], 
          0.7606850428869663, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSL2*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.76069\"", ShowStringCharacters -> False], 
          0.7606850428869663, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR3\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.75349\"", ShowStringCharacters -> False], 
          0.7534918037107302, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR3*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019348716473875`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"c058923a-ca06-4d1f-916d-\
e63f120e7833"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.44792\"", ShowStringCharacters -> False], 
          0.44791730990193807`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR1\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.44368\"", ShowStringCharacters -> False], 
          0.44368168522201434`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.16438\"", ShowStringCharacters -> False], 
          0.16438022948002956`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSL1*\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox], " ", 
              TemplateBox[{"C", "\"\[Nu]\[Nu]\[Nu],xxy\"", "\"SLSLSR2\""}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]}], ")"}], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019348716596313`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"57c625c3-23df-4fe9-8a4f-\
f78d45687c30"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1909, 1001},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>0.9 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (2021\:5e7412\:67082\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2c6909de-4e65-43c5-8e47-65a33782371f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 798, 13, 26, "Input",ExpressionUUID->"1ed34cac-fee1-4a40-8a30-cf2a9cfa26a3"],
Cell[CellGroupData[{
Cell[1403, 39, 1007, 28, 38, "Print",ExpressionUUID->"40d8203e-e24d-4125-9712-693123f4e5cc"],
Cell[2413, 69, 2750, 71, 24, "Print",ExpressionUUID->"4d9ec92d-605b-4524-a7e4-d61240053c8c"],
Cell[5166, 142, 3230, 80, 24, "Print",ExpressionUUID->"0b7b588a-3c76-4cd3-99cf-4b7e77f3d8ac"],
Cell[8399, 224, 3378, 82, 24, "Print",ExpressionUUID->"c058923a-ca06-4d1f-916d-e63f120e7833"],
Cell[11780, 308, 2595, 63, 24, "Print",ExpressionUUID->"57c625c3-23df-4fe9-8a4f-f78d45687c30"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/complete_decay_width_expression/p2_vbx_vbx_vy_Kp.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     21339,        507]
NotebookOptionsPosition[     20364,        481]
NotebookOutlinePosition[     20848,        500]
CellTagsIndexPosition[     20805,        497]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<p->vb vb v K+\>\"", ",", "p2vbxvbxvyKp"}], "]"}]], "Input",
 CellLabel->"In[48]:=",ExpressionUUID->"eddc4414-a5a9-4a5f-87d0-e61e9ed217ca"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"p", "\[Rule]", 
             RowBox[{
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "x"], " ", 
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "x"], " ", 
               SubscriptBox["\[Nu]", "y"], " ", 
               SuperscriptBox["K", "+"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001935289631863*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"5ec446fb-a877-4ce7-bf0a-\
fecb694724ed"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.80310\"", ShowStringCharacters -> False], 
          3.803055433539809, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSR2\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.73150\"", ShowStringCharacters -> False], 
          3.7314701080746127`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL3\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.66410\"", ShowStringCharacters -> False], 
          1.6640830849939454`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL1\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.14865\"", ShowStringCharacters -> False], 
          0.14865224463678672`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSR1\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001935289636904*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"235f0925-53e0-4066-b784-\
64ef402e054f"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.14585\"", ShowStringCharacters -> False], 
          0.1458541472912659, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL2\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"7.53420\"", ShowStringCharacters -> False], 
          7.53418546880936, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL3\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"4.89570\"", ShowStringCharacters -> False], 
          4.895680505290592, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"4.84940\"", ShowStringCharacters -> False], 
          4.849385654176733, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL1*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL3\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001935289664857*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"bfd46b04-8dd5-4df6-bb8f-\
f7733698055e"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.38990\"", ShowStringCharacters -> False], 
          1.3898956634798183`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.37680\"", ShowStringCharacters -> False], 
          1.376752442075754, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL3\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.37680\"", ShowStringCharacters -> False], 
          1.376752442075754, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.36370\"", ShowStringCharacters -> False], 
          1.3637335064532883`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL2*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL3\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.00193528970016*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"505b55c1-a5d5-4a4a-a9bb-\
725b58e0ae1d"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.81159\"", ShowStringCharacters -> False], 
          0.8115932011004288, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.80392\"", ShowStringCharacters -> False], 
          0.8039185609008976, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL1*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL2\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.29449\"", ShowStringCharacters -> False], 
          0.2944930993040834, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSL2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxy\"", "\"SLSRSR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019352897356935`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"7f4cb6e4-d060-4ab8-97e7-\
ec005dfa2cb5"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1909, 1001},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>1.2 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (2021\:5e7412\:67082\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d518ab3d-0d54-4792-8580-8a907452f295"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 196, 3, 34, "Input",ExpressionUUID->"eddc4414-a5a9-4a5f-87d0-e61e9ed217ca"],
Cell[CellGroupData[{
Cell[801, 29, 968, 27, 48, "Print",ExpressionUUID->"5ec446fb-a877-4ce7-bf0a-fecb694724ed"],
Cell[1772, 58, 3802, 91, 36, "Print",ExpressionUUID->"235f0925-53e0-4066-b784-64ef402e054f"],
Cell[5577, 151, 5070, 112, 36, "Print",ExpressionUUID->"bfd46b04-8dd5-4df6-bb8f-f7733698055e"],
Cell[10650, 265, 5498, 119, 35, "Print",ExpressionUUID->"505b55c1-a5d5-4a4a-a9bb-725b58e0ae1d"],
Cell[16151, 386, 4185, 91, 35, "Print",ExpressionUUID->"7f4cb6e4-d060-4ab8-97e7-ec005dfa2cb5"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/complete_decay_width_expression/p2_vbx_vby_vz_Kp.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     49876,       1131]
NotebookOptionsPosition[     48415,       1100]
NotebookOutlinePosition[     48899,       1119]
CellTagsIndexPosition[     48856,       1116]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<p->vb vb v K+\>\"", ",", "p2vbxvbyvzKp"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9789924001820574`*^9, {3.9789925237890244`*^9, 3.9789925547870593`*^9}, 
   3.978992627860134*^9, {3.978996634167291*^9, 3.9789966400298996`*^9}, 
   3.978997260400613*^9, 3.978997339074529*^9, {3.9790044207276683`*^9, 
   3.979004436181884*^9}, {3.9790052752277756`*^9, 3.9790052883136883`*^9}, 
   3.979092805409893*^9, {3.9791006010032234`*^9, 3.979100626495654*^9}, 
   3.9945827853214464`*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"1ed34cac-fee1-4a40-8a30-cf2a9cfa26a3"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"p", "\[Rule]", 
             RowBox[{
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "x"], " ", 
               SubscriptBox[
                OverscriptBox["\[Nu]", "_"], "y"], " ", 
               SubscriptBox["\[Nu]", "z"], " ", 
               SuperscriptBox["K", "+"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019359482818203`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"46db4232-de93-4f56-b8b7-\
f142ca811a36"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.87450\"", ShowStringCharacters -> False], 
          1.8744935784945953`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR2\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.83920\"", ShowStringCharacters -> False], 
          1.8392097822828588`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL3\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.28350\"", ShowStringCharacters -> False], 
          1.2834920515154926`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR2\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.84156\"", ShowStringCharacters -> False], 
          0.841562148367215, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL1\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001935948288046*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"e99db5e4-45b2-4e60-b339-\
f4cf0160a862"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.35762\"", ShowStringCharacters -> False], 
          0.357622325698426, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR1\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.31167\"", ShowStringCharacters -> False], 
          0.31167300969211725`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR3\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.07312\"", ShowStringCharacters -> False], 
          0.07312218420883644, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR1\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.07175\"", ShowStringCharacters -> False], 
          0.07174579739386872, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL2\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019359483177166`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"bb55a3e3-e8cf-41ca-9fde-\
c66ab228b49b"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.71350\"", ShowStringCharacters -> False], 
          3.713535741793075, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL3\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.44650\"", ShowStringCharacters -> False], 
          2.4465108576190313`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.42340\"", ShowStringCharacters -> False], 
          2.4233760031734612`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL3*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.35300\"", ShowStringCharacters -> False], 
          1.353017746277767, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019359483430624`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"46fdb686-2898-43d1-91b8-\
89558d7dcc39"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.26480\"", ShowStringCharacters -> False], 
          1.264761440287306, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR3*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.67897\"", ShowStringCharacters -> False], 
          0.6789670969980908, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.67255\"", ShowStringCharacters -> False], 
          0.672546604355083, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL3\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.67255\"", ShowStringCharacters -> False], 
          0.672546604355083, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019359483792133`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"281a9ad2-d59a-4756-b121-\
0c30a9ed0fa4"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.66619\"", ShowStringCharacters -> False], 
          0.6661868255904959, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL3*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.66608\"", ShowStringCharacters -> False], 
          0.666079621387432, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR3*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.39852\"", ShowStringCharacters -> False], 
          0.39852498329862596`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.39476\"", ShowStringCharacters -> False], 
          0.39475642553693685`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.001935948415878*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"d0be25a5-e9c2-437a-83c0-\
433af5a00acb"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.14486\"", ShowStringCharacters -> False], 
          0.14486144294800224`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00264\"", ShowStringCharacters -> False], 
          0.0026395423394114724`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00209\"", ShowStringCharacters -> False], 
          0.002088822596670346, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00207\"", ShowStringCharacters -> False], 
          0.002069070137127364, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019359484521112`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"c81d2f1a-a69e-4d80-84a8-\
1912ea62db8a"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00127\"", ShowStringCharacters -> False], 
          0.0012740979821331978`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00107\"", ShowStringCharacters -> False], 
          0.0010716582765449663`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00106\"", ShowStringCharacters -> False], 
          0.0010615243921331934`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00106\"", ShowStringCharacters -> False], 
          0.001055983389503906, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR3*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019359484906435`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"c32bcd9d-7073-426d-983b-\
2f3603368f56"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00100\"", ShowStringCharacters -> False], 
          0.000998192999223381, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR3*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00099\"", ShowStringCharacters -> False], 
          0.0009887538219257603, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR3*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00092\"", ShowStringCharacters -> False], 
          0.0009223352729720657, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00091\"", ShowStringCharacters -> False], 
          0.000913613426419138, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL3\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019359485279408`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"4f87ed50-e958-474d-b5f7-\
d742355e44cc"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00033\"", ShowStringCharacters -> False], 
          0.000331920195192494, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00033\"", ShowStringCharacters -> False], 
          0.0003287814699424466, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL3\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00029\"", ShowStringCharacters -> False], 
          0.0002862971244556328, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSR2\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR3*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00028\"", ShowStringCharacters -> False], 
          0.00028358982304234055`, AutoDelete -> True], NumberForm[#, {5, 5}]& 
         ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"SLSRSL3\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Nu]\[Nu]\\\", OverscriptBox[\\\"\[Nu]\\\", \
\\\"_\\\"]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\
\\\\\\nu\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xyz\"", "\"TLVLVR3*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0019359485642157`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[51]:=",ExpressionUUID->"ea2ae905-2b60-4c0a-848e-\
c3043adead8f"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1909, 1001},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>0.9 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (2021\:5e7412\:67082\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a9888cd0-38f7-424a-8272-cb8f67f0a0e8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 619, 10, 26, "Input",ExpressionUUID->"1ed34cac-fee1-4a40-8a30-cf2a9cfa26a3"],
Cell[CellGroupData[{
Cell[1224, 36, 970, 27, 38, "Print",ExpressionUUID->"46db4232-de93-4f56-b8b7-f142ca811a36"],
Cell[2197, 65, 3801, 91, 27, "Print",ExpressionUUID->"e99db5e4-45b2-4e60-b339-f4cf0160a862"],
Cell[6001, 158, 3804, 91, 27, "Print",ExpressionUUID->"bb55a3e3-e8cf-41ca-9fde-c66ab228b49b"],
Cell[9808, 251, 5501, 119, 26, "Print",ExpressionUUID->"46fdb686-2898-43d1-91b8-89558d7dcc39"],
Cell[15312, 372, 5498, 119, 26, "Print",ExpressionUUID->"281a9ad2-d59a-4756-b121-0c30a9ed0fa4"],
Cell[20813, 493, 5502, 119, 26, "Print",ExpressionUUID->"d0be25a5-e9c2-437a-83c0-433af5a00acb"],
Cell[26318, 614, 5512, 119, 26, "Print",ExpressionUUID->"c81d2f1a-a69e-4d80-84a8-1912ea62db8a"],
Cell[31833, 735, 5518, 119, 26, "Print",ExpressionUUID->"c32bcd9d-7073-426d-983b-2f3603368f56"],
Cell[37354, 856, 5513, 119, 26, "Print",ExpressionUUID->"4f87ed50-e958-474d-b5f7-d742355e44cc"],
Cell[42870, 977, 5517, 119, 26, "Print",ExpressionUUID->"ea2ae905-2b60-4c0a-848e-c3043adead8f"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/complete_decay_width_expression/p2_vx_vx_lp_K0.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     31596,        740]
NotebookOptionsPosition[     30172,        706]
NotebookOutlinePosition[     30655,        725]
CellTagsIndexPosition[     30612,        722]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<p->v v e+ K0\>\"", ",", 
   RowBox[{"p2vxvxlpK0", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9789924001820574`*^9, {3.9789925237890244`*^9, 3.9789925547870593`*^9}, 
   3.978992627860134*^9, {3.978996634167291*^9, 3.9789966400298996`*^9}, 
   3.978997260400613*^9, 3.978997339074529*^9, {3.9790044207276683`*^9, 
   3.979004436181884*^9}, {3.9790052752277756`*^9, 3.9790052883136883`*^9}, 
   3.979092805409893*^9, 3.979107404588893*^9, 3.979107721428184*^9, {
   3.979108370695504*^9, 3.979108399903558*^9}, 3.9791099572057495`*^9, 
   3.979110002261174*^9, 3.979110715129105*^9, 3.9791107538126526`*^9, {
   3.9791120652775173`*^9, 3.9791120791556077`*^9}, 3.979112290631748*^9, {
   3.979113185055907*^9, 3.9791132020041714`*^9}, 3.9791271002904263`*^9, 
   3.979127202677191*^9, {3.979127440486326*^9, 3.979127448102954*^9}, 
   3.9942367898485346`*^9, {3.994236939676543*^9, 3.994236946539212*^9}, 
   3.998627608545741*^9, 4.002076374828727*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"21316ae4-4997-4f00-8962-f1798ca6b24a"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"p", "\[Rule]", 
             RowBox[{
               SubscriptBox["\[Nu]", "x"], " ", 
               SubscriptBox["\[Nu]", "x"], " ", 
               SuperscriptBox["e", "+"], " ", 
               SuperscriptBox["K", "0"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002077338780776*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[47]:=",ExpressionUUID->"ee6ec39c-a20e-4a9a-a374-\
e153148dc1c0"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.49280\"", ShowStringCharacters -> False], 
          2.492821757261366, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SRSRSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.49100\"", ShowStringCharacters -> False], 
          2.4910298782881997`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SRSLSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.55340\"", ShowStringCharacters -> False], 
          1.5533898895139822`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SRSLSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.54330\"", ShowStringCharacters -> False], 
          1.54326707671997, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SRSRSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020773387869444`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[47]:=",ExpressionUUID->"1c669e0f-239c-4d74-889f-\
b7611da16042"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.88280\"", ShowStringCharacters -> False], 
          3.882776851979143, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SRSLSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SRSLSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"3.88020\"", ShowStringCharacters -> False], 
          3.880172250190656, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SRSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SRSRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02283\"", ShowStringCharacters -> False], 
          0.022825558397354805`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SRSLSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SRSRSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01986\"", ShowStringCharacters -> False], 
          0.019862061731151057`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SRSLSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SRSRSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002077338814388*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[47]:=",ExpressionUUID->"47fff562-eda8-4f1e-9aae-\
d15e3a7574ad"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01974\"", ShowStringCharacters -> False], 
          0.019740858679198166`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SRSLSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SRSRSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01666\"", ShowStringCharacters -> False], 
          0.016664802789515706`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SRSLSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xxe\"", "\"SRSRSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020773388526096`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[47]:=",ExpressionUUID->"d3ea3b68-8625-4081-91ba-\
288fc80b9149"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<p->v v \[Mu]+ K0\>\"", ",", 
   RowBox[{"p2vxvxlpK0", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9942369503346596`*^9, 3.99423695266813*^9}, 
   3.998627608562615*^9, 4.002076374828727*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"b29e07a9-845f-4865-b5a6-1e883c985911"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"p", "\[Rule]", 
             RowBox[{
               SubscriptBox["\[Nu]", "x"], " ", 
               SubscriptBox["\[Nu]", "x"], " ", 
               SuperscriptBox["\[Mu]", "+"], " ", 
               SuperscriptBox["K", "0"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020773429411745`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"1d5f6291-0942-4f41-ad7c-\
9fd9570746d6"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.26230\"", ShowStringCharacters -> False], 
          1.2623154248664448`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SRSRSL\""},
               "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.25450\"", ShowStringCharacters -> False], 
          1.2545176830120297`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SRSLSR\""},
               "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.80729\"", ShowStringCharacters -> False], 
          0.8072897683792382, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SRSRSR\""},
               "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.79593\"", ShowStringCharacters -> False], 
          0.7959300057704982, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SRSLSL\""},
               "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020773429454255`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"d9012f67-68ad-4b72-b185-\
912726aa6036"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.99560\"", ShowStringCharacters -> False], 
          1.9955789398096022`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SRSRSL\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", 
                "\"SRSRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.97540\"", ShowStringCharacters -> False], 
          1.9753562766248938`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", 
                "\"SRSLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SRSLSR\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.50410\"", ShowStringCharacters -> False], 
          1.504062721411587, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", 
                "\"SRSLSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SRSRSL\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.29540\"", ShowStringCharacters -> False], 
          1.2953589663139322`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", 
                "\"SRSLSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SRSRSR\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020773429797974`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"b9afaf0f-6f4b-4301-85b2-\
9dc404f34477"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.29280\"", ShowStringCharacters -> False], 
          1.2927885580264125`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", 
                "\"SRSLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SRSRSL\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.08360\"", ShowStringCharacters -> False], 
          1.0836379630540935`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", 
                "\"SRSLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xx\[Mu]\"", "\"SRSRSR\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002077343016622*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[48]:=",ExpressionUUID->"5965e222-6002-4758-820e-\
f74f858c33d5"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1269, 721},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>0.8 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (2021\:5e7412\:67082\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d79b3fa5-8cfa-4a96-9d79-6458f53a59c8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1130, 18, 22, "Input",ExpressionUUID->"21316ae4-4997-4f00-8962-f1798ca6b24a"],
Cell[CellGroupData[{
Cell[1735, 44, 892, 25, 35, "Print",ExpressionUUID->"ee6ec39c-a20e-4a9a-a374-e153148dc1c0"],
Cell[2630, 71, 4016, 95, 24, "Print",ExpressionUUID->"1c669e0f-239c-4d74-889f-b7611da16042"],
Cell[6649, 168, 5937, 127, 24, "Print",ExpressionUUID->"47fff562-eda8-4f1e-9aae-d15e3a7574ad"],
Cell[12589, 297, 3093, 67, 24, "Print",ExpressionUUID->"d3ea3b68-8625-4081-91ba-288fc80b9149"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15731, 370, 366, 7, 22, "Input",ExpressionUUID->"b29e07a9-845f-4865-b5a6-1e883c985911"],
Cell[CellGroupData[{
Cell[16122, 381, 898, 25, 35, "Print",ExpressionUUID->"1d5f6291-0942-4f41-ad7c-9fd9570746d6"],
Cell[17023, 408, 4035, 95, 24, "Print",ExpressionUUID->"d9012f67-68ad-4b72-b185-912726aa6036"],
Cell[21061, 505, 5977, 128, 24, "Print",ExpressionUUID->"b9afaf0f-6f4b-4301-85b2-9dc404f34477"],
Cell[27041, 635, 3103, 67, 24, "Print",ExpressionUUID->"5965e222-6002-4758-820e-f74f858c33d5"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/complete_decay_width_expression/p2_vx_vy_lp_K0.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    133793,       2981]
NotebookOptionsPosition[    130602,       2929]
NotebookOutlinePosition[    131085,       2948]
CellTagsIndexPosition[    131042,       2945]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<p->v v e+ K0\>\"", ",", 
   RowBox[{"p2vxvylpK0", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9789924001820574`*^9, {3.9789925237890244`*^9, 3.9789925547870593`*^9}, 
   3.978992627860134*^9, {3.978996634167291*^9, 3.9789966400298996`*^9}, 
   3.978997260400613*^9, 3.978997339074529*^9, {3.9790044207276683`*^9, 
   3.979004436181884*^9}, {3.9790052752277756`*^9, 3.9790052883136883`*^9}, 
   3.979092805409893*^9, 3.979107404588893*^9, 3.979107721428184*^9, {
   3.979108370695504*^9, 3.979108399903558*^9}, 3.9791099572057495`*^9, 
   3.979110002261174*^9, 3.979110715129105*^9, 3.9791107538126526`*^9, {
   3.9791120652775173`*^9, 3.9791120791556077`*^9}, 3.979112290631748*^9, 
   3.979436034782281*^9, 3.9942357917759943`*^9, {3.9942360496412725`*^9, 
   3.994236058841277*^9}, {4.001980898984229*^9, 4.001980916013997*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"b044a33c-9324-4ca0-aaea-57d38ac371a7"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"p", "\[Rule]", 
             RowBox[{
               SubscriptBox["\[Nu]", "x"], " ", 
               SubscriptBox["\[Nu]", "y"], " ", 
               SuperscriptBox["e", "+"], " ", 
               SuperscriptBox["K", "0"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.00207875015501*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"7098d9e8-f4b4-4687-a85c-\
6b215e41d9e3"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"58.44900\"", ShowStringCharacters -> False], 
          58.44939400583813, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRTRSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"36.41600\"", ShowStringCharacters -> False], 
          36.41624239052543, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRTRSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.25100\"", ShowStringCharacters -> False], 
          1.251030142636048, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSLSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.23200\"", ShowStringCharacters -> False], 
          1.231961858637348, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSRSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020787501757493`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"794f3fc1-459e-4fa6-9b51-\
7664c5490a79"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.13250\"", ShowStringCharacters -> False], 
          1.1325363411015896`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRVRVL2\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.77507\"", ShowStringCharacters -> False], 
          0.7750673275464617, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSLSL\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.77410\"", ShowStringCharacters -> False], 
          0.7741015242578243, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSRSR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.26078\"", ShowStringCharacters -> False], 
          0.2607831864622919, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRVRVL1\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020787502049828`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"14b5934b-0b64-4348-b5bb-\
b6e02129c6c4"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00171\"", ShowStringCharacters -> False], 
          0.0017124980658604165`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRSRTR\""}, 
              "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"91.01800\"", ShowStringCharacters -> False], 
          91.01793707083597, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRTRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRTRSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.94670\"", ShowStringCharacters -> False], 
          1.9466573016378104`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSLSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.92730\"", ShowStringCharacters -> False], 
          1.927342440048501, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSRSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSRSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002078750230954*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"73d1e02f-bd69-450a-beff-\
32423723b145"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.08590\"", ShowStringCharacters -> False], 
          1.0859001409556428`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRVRVL1\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRVRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.08531\"", ShowStringCharacters -> False], 
          0.08530828267585921, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRTRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRVRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.06418\"", ShowStringCharacters -> False], 
          0.06418155974438743, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRTRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRVRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03978\"", ShowStringCharacters -> False], 
          0.039776309569711496`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRTRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRVRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020787502651944`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"65d9538b-9c5d-4284-b7fd-\
fb5a35a5f646"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03800\"", ShowStringCharacters -> False], 
          0.038000481607014254`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRTRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03015\"", ShowStringCharacters -> False], 
          0.030154742686716644`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRTRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.03004\"", ShowStringCharacters -> False], 
          0.0300365856118041, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRTRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRVRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02452\"", ShowStringCharacters -> False], 
          0.024519578907477392`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRTRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002078750298555*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"62cca21c-916a-4249-acf2-\
b67fa05c6ea7"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01863\"", ShowStringCharacters -> False], 
          0.01863256172651171, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRTRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01316\"", ShowStringCharacters -> False], 
          0.013160651407528399`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRVRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01165\"", ShowStringCharacters -> False], 
          0.011651664351296812`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSLSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSRSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01013\"", ShowStringCharacters -> False], 
          0.010133414122559099`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSLSR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSRSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020787503291054`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"d02697ac-b9d8-4604-8548-\
dc2fe528979c"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01012\"", ShowStringCharacters -> False], 
          0.010121647292229276`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSLSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSRSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00965\"", ShowStringCharacters -> False], 
          0.009645310686890798, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRSRTR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRTRSL\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00855\"", ShowStringCharacters -> False], 
          0.008545552114108668, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSLSL*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSRSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00812\"", ShowStringCharacters -> False], 
          0.008116744528731876, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRVRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020787503769584`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"49fe6e56-d5dc-4b14-bba2-\
ac7165a42b57"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00693\"", ShowStringCharacters -> False], 
          0.006933843881510252, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRVRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00636\"", ShowStringCharacters -> False], 
          0.0063603595062359415`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRSRTR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRTRSR\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00442\"", ShowStringCharacters -> False], 
          0.004421298385341534, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRVRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00109\"", ShowStringCharacters -> False], 
          0.00108612901888814, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRSRTR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002078750411967*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"9c1b0de7-0234-4aa2-8d1f-\
910ee5008ae8"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00047\"", ShowStringCharacters -> False], 
          0.00047287234821876783`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRSRTR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00036\"", ShowStringCharacters -> False], 
          0.00035764352410344954`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRSRTR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRVRVL2\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00018\"", ShowStringCharacters -> False], 
          0.00017870566997392075`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRSRTR*\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRVRVL1\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00004\"", ShowStringCharacters -> False], 
          0.000035047057075322494`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRTRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020787504495316`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"b4a8e4d8-0a22-4305-be4f-\
b82f010179e4"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00004\"", ShowStringCharacters -> False], 
          0.000035047057075322494`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRTRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.000019888722677814597`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRTRSR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.000019514355090789133`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRTRSL*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"7.93660\"", "\[Times]", 
             SuperscriptBox["10", "\"-6\""]}], ShowStringCharacters -> False],
           7.936572130591965*^-6, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRVRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002078750493761*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"c6b2c430-fed1-429d-a12f-\
96a706a1f4c1"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"7.47580\"", "\[Times]", 
             SuperscriptBox["10", "\"-6\""]}], ShowStringCharacters -> False],
           7.475849756811165*^-6, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRVRVL2*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"3.08270\"", "\[Times]", 
             SuperscriptBox["10", "\"-6\""]}], ShowStringCharacters -> False],
           3.082715544509009*^-6, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSRSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRVRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"2.91750\"", "\[Times]", 
             SuperscriptBox["10", "\"-6\""]}], ShowStringCharacters -> False],
           2.9174678700092015`*^-6, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSRSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRVRVL1*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"2.37020\"", "\[Times]", 
             SuperscriptBox["10", "\"-6\""]}], ShowStringCharacters -> False],
           2.3701580489392478`*^-6, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSLSR\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRSRTR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020787505195127`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"3aa23348-93cb-480b-b868-\
de0e878553a1"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"1.74130\"", "\[Times]", 
             SuperscriptBox["10", "\"-6\""]}], ShowStringCharacters -> False],
           1.7413056913552005`*^-6, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"SRSLSL\""}, 
               "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xye\"", "\"TRSRTR*\""}, 
               "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm, 
         Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020787505669804`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[52]:=",ExpressionUUID->"18ee8e5f-2169-4e8b-9ab1-\
0c861cd35646"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DWidthExpr", "[", 
  RowBox[{"\"\<p->v v \[Mu]+ K0\>\"", ",", 
   RowBox[{"p2vxvylpK0", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.99423606095372*^9, 3.9942360642150183`*^9}, {
  4.0019809014347444`*^9, 4.001980916013997*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"0b2fc3a7-8d1b-41ab-b5dd-2c22e31980ef"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  TemplateBox[{
    FractionBox[
     TemplateBox[{"\"\[CapitalGamma]\"", "\"[\"", 
       StyleBox[
        TagBox[
         FormBox[
          TagBox[
           RowBox[{"p", "\[Rule]", 
             RowBox[{
               SubscriptBox["\[Nu]", "x"], " ", 
               SubscriptBox["\[Nu]", "y"], " ", 
               SuperscriptBox["\[Mu]", "+"], " ", 
               SuperscriptBox["K", "0"]}]}], HoldForm], TraditionalForm], 
         TraditionalForm, Editable -> True], Bold, StripOnInput -> False], 
       "\"]\""}, "RowDefault"], 
     TagBox[
      RowBox[{
        SuperscriptBox["0.1`", "13"], " ", 
        SuperscriptBox["GeV", "11"]}], HoldForm]], "\"=\""},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002078753436471*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[53]:=",ExpressionUUID->"5ff5dfcf-08f4-476f-86f4-\
b6b5ec0843c6"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"30.16500\"", ShowStringCharacters -> False], 
          30.16483509459304, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TRTRSL\""},
               "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"19.26100\"", ShowStringCharacters -> False], 
          19.261276745281137`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TRTRSR\""},
               "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.66000\"", ShowStringCharacters -> False], 
          0.659997098398233, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
               "\"TRVRVL2\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.63530\"", ShowStringCharacters -> False], 
          0.6353016910083396, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSRSL\""},
               "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020787534523563`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[53]:=",ExpressionUUID->"4524f745-1185-4cf6-ab82-\
1b39ca8b37d5"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.63241\"", ShowStringCharacters -> False], 
          0.6324087095392152, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSLSR\""},
               "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.40755\"", ShowStringCharacters -> False], 
          0.40754635476630097`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSRSR\""},
               "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.40015\"", ShowStringCharacters -> False], 
          0.40014942105840257`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSLSL\""},
               "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.14827\"", ShowStringCharacters -> False], 
          0.14827352539164101`, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
               "\"TRVRVL1\""}, "Subsuperscript"]}, "Abs"], "2"], 
          TraditionalForm], TraditionalForm, Editable -> True]}, 
       "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020787534858856`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[53]:=",ExpressionUUID->"9c7a61ae-2b93-41ee-878a-\
48f77f0a8498"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00090\"", ShowStringCharacters -> False], 
          0.0009025010329418287, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          SuperscriptBox[
           TemplateBox[{
             
             TemplateBox[{
              "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TRSRTR\""},
               "Subsuperscript"]}, "Abs"], "2"], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"47.61000\"", ShowStringCharacters -> False], 
          47.610365643967356`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRTRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TRTRSR\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"5.84090\"", ShowStringCharacters -> False], 
          5.840853344464456, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TRTRSL\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRVRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"4.48820\"", ShowStringCharacters -> False], 
          4.488242317910617, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TRTRSR\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRVRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002078753501032*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[53]:=",ExpressionUUID->"92507993-87b7-4830-a524-\
1f2ee24f1a6f"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.70260\"", ShowStringCharacters -> False], 
          2.7025836459822594`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TRTRSL\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRVRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"2.08540\"", ShowStringCharacters -> False], 
          2.085381982364905, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TRTRSR\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRVRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"1.00660\"", ShowStringCharacters -> False], 
          1.0065661835933748`, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"SRSRSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSRSR\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.99602\"", ShowStringCharacters -> False], 
          0.9960150449412581, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSLSL\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"SRSLSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002078753547857*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[53]:=",ExpressionUUID->"f00042e5-858f-4357-935a-\
0bd99bf9d8a8"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.73948\"", ShowStringCharacters -> False], 
          0.7394798234434666, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"SRSLSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSRSL\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.63619\"", ShowStringCharacters -> False], 
          0.636194162914866, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"SRSLSR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSRSR\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.63495\"", ShowStringCharacters -> False], 
          0.634953389513706, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"SRSLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSRSL\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.62498\"", ShowStringCharacters -> False], 
          0.6249767934173265, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRVRVL1\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRVRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002078753583126*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[53]:=",ExpressionUUID->"5d194201-704f-4de8-b429-\
7e1fef0cbd17"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.53157\"", ShowStringCharacters -> False], 
          0.5315708172440166, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"SRSLSL*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSRSR\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01961\"", ShowStringCharacters -> False], 
          0.01961042084082614, AutoDelete -> True], NumberForm[#, {5, 5}]& ], 
        "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRSRTR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRVRVL2\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01910\"", ShowStringCharacters -> False], 
          0.019097653884761992`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSRSL\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRTRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01470\"", ShowStringCharacters -> False], 
          0.014695427297700748`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSRSR\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRTRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020787536272016`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[53]:=",ExpressionUUID->"1824ca6d-2114-4eae-8044-\
e97a062b334c"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01001\"", ShowStringCharacters -> False], 
          0.010009850905431269`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSRSR\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRTRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00978\"", ShowStringCharacters -> False], 
          0.009781910928223787, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRSRTR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRVRVL1\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00938\"", ShowStringCharacters -> False], 
          0.009378899962861977, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSRSL\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRTRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00609\"", ShowStringCharacters -> False], 
          0.006090458142693407, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSLSL\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRVRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020787536589317`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[53]:=",ExpressionUUID->"00523fda-5288-47a2-893a-\
b0ff08e6c86e"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00382\"", ShowStringCharacters -> False], 
          0.003822454714281031, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSLSL\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRTRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00375\"", ShowStringCharacters -> False], 
          0.003750504234047539, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSLSR\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRTRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00350\"", ShowStringCharacters -> False], 
          0.003502922223328203, AutoDelete -> True], NumberForm[#, {5, 5}]& ],
         "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSLSR\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRVRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00319\"", ShowStringCharacters -> False], 
          0.0031901928627488035`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSLSL\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRVRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020787536910176`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[53]:=",ExpressionUUID->"9e6c48f3-330b-4d04-b4b2-\
a1d0fc65d3b9"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00190\"", ShowStringCharacters -> False], 
          0.0019019358025259608`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSLSR\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRVRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00075\"", ShowStringCharacters -> False], 
          0.0007469482691448193, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSRSL\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRVRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00074\"", ShowStringCharacters -> False], 
          0.0007428439679147717, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSRSR\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRVRVL2*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00044\"", ShowStringCharacters -> False], 
          0.0004411734320947889, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRSRTR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TRTRSR\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002078753738688*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[53]:=",ExpressionUUID->"0e233869-891e-4dae-af70-\
7725170b9865"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00039\"", ShowStringCharacters -> False], 
          0.0003866762013453401, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSRSR\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRVRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00038\"", ShowStringCharacters -> False], 
          0.0003774552735643331, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSRSL\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRVRVL1*\""}, "Subsuperscript"]}], ")"}], TraditionalForm],
          TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00036\"", ShowStringCharacters -> False], 
          0.00035997765039181466`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSLSL\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRTRSL*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"- \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00036\"", ShowStringCharacters -> False], 
          0.00035997765039181466`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Re", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSLSR\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRTRSR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.002078753771837*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[53]:=",ExpressionUUID->"e914470b-3da0-4d4c-b470-\
2db622f3efbf"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00006\"", ShowStringCharacters -> False], 
          0.00006320469276818434, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRSRTR*\""}, "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"TRTRSL\""},
                "Subsuperscript"]}], ")"}], TraditionalForm], TraditionalForm,
          Editable -> True]}, "RowDefault"], "\"   \""}, "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00005\"", ShowStringCharacters -> False], 
          0.000053760581983795994`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSLSR\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRSRTR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox["\"0.00002\"", ShowStringCharacters -> False], 
          0.000023491351250685824`, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSRSL\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRSRTR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"], 
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"8.92040\"", "\[Times]", 
             SuperscriptBox["10", "\"-6\""]}], ShowStringCharacters -> False],
           8.920418133056241*^-6, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSRSR\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRSRTR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020787538180027`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[53]:=",ExpressionUUID->"20fc84d2-42aa-4bde-8b4c-\
c9dac64624c6"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    TemplateBox[{"\"+ \"", 
      TemplateBox[{
        TagBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"\"4.95110\"", "\[Times]", 
             SuperscriptBox["10", "\"-6\""]}], ShowStringCharacters -> False],
           4.951050896123542*^-6, AutoDelete -> True], 
         NumberForm[#, {5, 5}]& ], "\" \"", 
        TagBox[
         FormBox[
          RowBox[{"Im", "(", 
            RowBox[{
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", "\"SRSLSL\""},
                "Subsuperscript"], " ", 
              
              TemplateBox[{
               "C", "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{OverscriptBox[\\\"\[Nu]\\\", \\\"_\\\"], OverscriptBox[\\\"\
\[Nu]\\\", \\\"_\\\"], \\\"\[ScriptL]\\\"}], TraditionalForm], \\\"errors\\\" \
-> {}, \\\"input\\\" -> \
\\\"\\\\\\\\bar\\\\\\\\nu\\\\\\\\bar\\\\\\\\nu\\\\\\\\ell\\\", \\\"state\\\" \
-> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\),xy\[Mu]\"", 
                "\"TRSRTR*\""}, "Subsuperscript"]}], ")"}], TraditionalForm], 
         TraditionalForm, Editable -> True]}, "RowDefault"], "\"   \""}, 
     "RowDefault"]},
   "RowDefault"], TraditionalForm]], "Print",
 CellChangeTimes->{4.0020787538498354`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[53]:=",ExpressionUUID->"dedc2733-d828-482a-9503-\
1ef6cf9b2edc"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1269, 721},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>0.7 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (2021\:5e7412\:67082\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"901a621c-c11a-4712-bd19-e07509cd1aa2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1008, 16, 21, "Input",ExpressionUUID->"b044a33c-9324-4ca0-aaea-57d38ac371a7"],
Cell[CellGroupData[{
Cell[1613, 42, 891, 25, 34, "Print",ExpressionUUID->"7098d9e8-f4b4-4687-a85c-6b215e41d9e3"],
Cell[2507, 69, 4015, 95, 22, "Print",ExpressionUUID->"794f3fc1-459e-4fa6-9b51-7664c5490a79"],
Cell[6525, 166, 4020, 95, 22, "Print",ExpressionUUID->"14b5934b-0b64-4348-b5bb-b6e02129c6c4"],
Cell[10548, 263, 5457, 119, 22, "Print",ExpressionUUID->"73d1e02f-bd69-450a-beff-32423723b145"],
Cell[16008, 384, 5945, 127, 21, "Print",ExpressionUUID->"65d9538b-9c5d-4284-b7fd-fb5a35a5f646"],
Cell[21956, 513, 5944, 127, 21, "Print",ExpressionUUID->"62cca21c-916a-4249-acf2-b67fa05c6ea7"],
Cell[27903, 642, 5947, 127, 21, "Print",ExpressionUUID->"d02697ac-b9d8-4604-8548-dc2fe528979c"],
Cell[33853, 771, 5944, 127, 21, "Print",ExpressionUUID->"49fe6e56-d5dc-4b14-bba2-ac7165a42b57"],
Cell[39800, 900, 5943, 127, 21, "Print",ExpressionUUID->"9c1b0de7-0234-4aa2-8d1f-910ee5008ae8"],
Cell[45746, 1029, 5960, 127, 21, "Print",ExpressionUUID->"b4a8e4d8-0a22-4305-be4f-b82f010179e4"],
Cell[51709, 1158, 6037, 129, 21, "Print",ExpressionUUID->"c6b2c430-fed1-429d-a12f-96a706a1f4c1"],
Cell[57749, 1289, 6276, 135, 21, "Print",ExpressionUUID->"3aa23348-93cb-480b-b868-de0e878553a1"],
Cell[64028, 1426, 1747, 39, 21, "Print",ExpressionUUID->"18ee8e5f-2169-4e8b-9ab1-0c861cd35646"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[65824, 1471, 369, 7, 21, "Input",ExpressionUUID->"0b2fc3a7-8d1b-41ab-b5dd-2c22e31980ef"],
Cell[CellGroupData[{
Cell[66218, 1482, 896, 25, 34, "Print",ExpressionUUID->"5ff5dfcf-08f4-476f-86f4-b6b5ec0843c6"],
Cell[67117, 1509, 4039, 95, 22, "Print",ExpressionUUID->"4524f745-1185-4cf6-ab82-1b39ca8b37d5"],
Cell[71159, 1606, 4044, 95, 22, "Print",ExpressionUUID->"9c7a61ae-2b93-41ee-878a-48f77f0a8498"],
Cell[75206, 1703, 5501, 121, 22, "Print",ExpressionUUID->"92507993-87b7-4830-a524-1f2ee24f1a6f"],
Cell[80710, 1826, 5988, 130, 21, "Print",ExpressionUUID->"f00042e5-858f-4357-935a-0bd99bf9d8a8"],
Cell[86701, 1958, 5974, 128, 21, "Print",ExpressionUUID->"5d194201-704f-4de8-b429-7e1fef0cbd17"],
Cell[92678, 2088, 5998, 130, 21, "Print",ExpressionUUID->"1824ca6d-2114-4eae-8044-e97a062b334c"],
Cell[98679, 2220, 6006, 131, 21, "Print",ExpressionUUID->"00523fda-5288-47a2-893a-b0ff08e6c86e"],
Cell[104688, 2353, 6006, 131, 21, "Print",ExpressionUUID->"9e6c48f3-330b-4d04-b4b2-a1d0fc65d3b9"],
Cell[110697, 2486, 6005, 130, 21, "Print",ExpressionUUID->"0e233869-891e-4dae-af70-7725170b9865"],
Cell[116705, 2618, 6013, 131, 21, "Print",ExpressionUUID->"e914470b-3da0-4d4c-b470-2db622f3efbf"],
Cell[122721, 2751, 6090, 132, 21, "Print",ExpressionUUID->"20fc84d2-42aa-4bde-8b4c-c9dac64624c6"],
Cell[128814, 2885, 1760, 40, 21, "Print",ExpressionUUID->"dedc2733-d828-482a-9503-1ef6cf9b2edc"]
}, Open  ]]
}, Open  ]]
}
]
*)


